Particle production in a hybrid approach for a beam energy scan of Au+Au/Pb+Pb collisions between $\sqrt{s_\mathrm{NN}}$ = 4.3 GeV and $\sqrt{s_\mathrm{NN}}$ = 200.0 GeV

Heavy-ion collisions at varying collision energies provide access to different regions of the QCD phase diagram. In particular collisions at intermediate energies are promising candidates to experimentally identify the postulated first order phase transition and critical end point. While heavy-ion collisions at low and high collision energies are theoretically well described by transport approaches and hydrodynamics+transport hybrid approaches, respectively, intermediate energy collisions remain a challenge. In this work, a modular hybrid approach, the SMASH-vHLLE-hybrid coupling 3+1D viscous hydrodynamics (vHLLE) to hadronic transport (SMASH), is introduced. It is validated and subsequently applied in Au+Au/Pb+Pb collisions between $\sqrt{s_\mathrm{NN}}$ = 4.3 GeV and $\sqrt{s_\mathrm{NN}}$ = 200.0 GeV to study the rapidity and transverse mass distributions of identified particles as well as excitation functions for $\mathrm{dN}/\mathrm{d}y|_{y = 0}$ and $\langle p_\mathrm{T} \rangle$. A good agreement with experimental measurements is obtained, including the baryon stopping dynamics. The transition from a Gaussian rapidity spectrum of protons at lower energies to the double-hump structure at high energies is reproduced. The centrality and energy dependence of charged particle $v_2$ is also described reasonably well. This work serves as a basis for further studies, e.g. systematic investigations of different equations of state or transport coefficients.

==> anc/Fig10_lifetimes.txt <==
# sqrts 	 cent_0-05 	 cent_05-10 	 cent_10-20 	 cent_20-30 	 cent_30-40 	 cent_40-50 
4.3	3.607005599999999	2.990500000000001	2.416499999999999	2.0330000000000013	1.5009999999999986
6.4	4.488999999999999	3.8854999999999986	3.2874999999999996	2.7285000000000004	2.1135
7.7	4.7684999999999995	4.2065	3.5845000000000007	3.204499999999999	2.5624999999999996
8.8	5.176499999999999	4.606000000000001	3.836500000000001	3.2909999999999995	2.7935
17.3	6.644999999999999	5.939	5.2105	4.4615	3.8230000000000004
27.0	7.0419979999999995	6.394498	5.709998	5.108497999999999	4.492498
39.0	7.477	6.7315000000000005	5.955499999999999	5.449	4.788500000000001
62.4	7.713999999999999	7.020499999999999	6.275999999999999	5.8	5.0835
130.0	7.9780000000000015	7.317	6.505	6.072	5.268
200.0	8.020999999999999	7.278499999999999	6.436999999999999	5.913499999999999	5.2505


==> anc/Fig11_mean_pT_exc_func_centrality_dep.txt <==
# sqrts 	 piminus_cent_0-05 	 proton_cent_0-05 	 Kminus_cent_0-05 	 piminus_cent_05-10 	 proton_cent_05-10 	 Kminus_cent_05-10 	 piminus_cent_10-20 	 proton_cent_10-20 	 Kminus_cent_10-20 	 piminus_cent_20-30 	 proton_cent_20-30 	 Kminus_cent_20-30 	 piminus_cent_30-40 	 proton_cent_30-40 	 Kminus_cent_30-40 	 piminus_cent_40-50 	 proton_cent_40-50 	 Kminus_cent_40-50 
4.3	0.32154240000000006	0.6994933000000002	0.5196259000000001	0.31722720000000015	0.6860702999999999	0.5105216	0.31410479999999996	0.6702655999999998	0.5006495000000002	0.3079224000000001	0.6432050999999999	0.4858751999999999	0.30222759999999993	0.6200918999999999	0.4687381	0.2956001999999999	0.5927895000000004	0.45567369999999985
6.4	0.3511208	0.7520892000000002	0.5466265	0.35221530000000006	0.7489146999999998	0.5505489999999998	0.3482124	0.7289213000000001	0.5353691999999999	0.3439913	0.704478	0.5221222	0.3377568	0.6752463000000002	0.5059591	0.32782110000000003	0.6363946	0.48532669999999994
7.7	0.37035879999999993	0.7877438000000002	0.5679073999999998	0.3695835999999999	0.7768623000000008	0.5632933	0.36836920000000006	0.7628675000000001	0.5575034999999999	0.3621712999999999	0.7384491999999999	0.5427917999999999	0.3594437999999998	0.7201078	0.5318841999999999	0.35017069999999995	0.6848964000000001	0.5135383
8.8	0.3755827	0.7991007	0.5754785000000001	0.37557700000000005	0.7912963000000002	0.5709704000000001	0.373807	0.7777963	0.5654794	0.36901500000000004	0.7533237000000002	0.5499735000000003	0.365257	0.7287536999999997	0.5383933000000001	0.357977	0.6986388000000001	0.5219657999999999
17.3	0.4048975	0.8679946000000001	0.6091463000000001	0.4052397999999998	0.8648130999999996	0.6062593999999999	0.40480290000000013	0.8458677000000001	0.6012103999999998	0.4038436	0.8307601999999996	0.5943798	0.39787200000000006	0.800852	0.5805860999999998	0.39118040000000015	0.7724266999999999	0.5652925000000003
27.0	0.4222887000000001	0.9181838	0.6362612	0.4246625999999998	0.9160127	0.6372977000000002	0.42680360000000006	0.9076664000000002	0.6368861	0.42519150000000017	0.8934878999999997	0.6299745000000003	0.42625309999999983	0.8782904	0.6286330000000001	0.4226563000000001	0.8564822999999998	0.6201000000000002
39.0	0.4225806999999999	0.9233412999999996	0.6364781	0.4246918999999998	0.9198195000000002	0.6376086999999998	0.4239922999999999	0.9029262000000002	0.6309032000000004	0.4235478999999999	0.8909365000000001	0.6267282000000001	0.4221943	0.8778083999999997	0.6208918000000001	0.41966989999999993	0.8531192999999999	0.6136426
62.4	0.4283393999999998	0.9526196000000005	0.6476718000000001	0.42991550000000006	0.946947	0.6473144999999998	0.43145829999999996	0.9411689	0.6471158000000001	0.43189149999999976	0.9255929000000003	0.6424923	0.4283770000000001	0.9077838	0.6337816000000002	0.4286441	0.8955828999999998	0.6303544
130.0	0.4268633	0.9701047999999999	0.6471888000000001	0.4321284999999999	0.9755853999999999	0.6535797999999999	0.4332573999999999	0.9644050000000003	0.6522195	0.4323822000000001	0.9481459000000002	0.6457272000000001	0.4342016999999999	0.9424977999999998	0.6466602000000001	0.4329039000000001	0.9211722999999999	0.6414442000000002
200.0	0.4469967000000002	1.0261018000000004	0.6801043999999998	0.44925020000000015	1.0219153999999997	0.6799846	0.45206719999999995	1.0155423000000001	0.6799050000000001	0.4541955000000001	0.9986931	0.6779094000000001	0.4554171	0.9911222000000001	0.6766381	0.4528692999999999	0.9603420999999998	0.6651015999999998


==> anc/Fig12_Freezeout_cent_dep.txt <==
# sqrts 	 muB_0005 	 muB_sigma_0005 	 T_0005 	 T_sigma_0005 	 muB_0510 	 muB_sigma_0510 	 T_0510 	 T_sigma_0510 	 muB_1020 	 muB_sigma_1020 	 T_1020 	 T_sigma_1020 	 muB_2030 	 muB_sigma_2030 	 T_2030 	 T_sigma_2030 	 muB_3040 	 muB_sigma_3040 	 T_3040 	 T_sigma_3040 	 muB_4050 	 muB_sigma_4050 	 T_4050 	 T_sigma_4050 
4.3	0.5761696397205522	0.06525317731513765	0.13326802536084664	0.00716285468291488	0.5797762038718377	0.06775512261830127	0.13281004885805886	0.007483633566226366	0.5967299193488191	0.06479418378817275	0.13082031391809223	0.007478232551745052	0.5957696800153355	0.06455449093591369	0.13093894514391857	0.00765439687041099	0.5829574121513238	0.06534735133215448	0.13242461117434312	0.007309778830412026	0.5857589772200832	0.0617108672056865	0.13207075111058672	0.007005777563079707
6.4	0.4378105582159892	0.07249672391709816	0.14653913770512292	0.0057906447240413375	0.44350595001903254	0.0732509475850566	0.1460390927626796	0.00596181674044964	0.4546411410487998	0.07295794737672659	0.1451082678209769	0.006271332805775102	0.4585442186723509	0.07344835445575408	0.14482824314733772	0.0063874605319913505	0.4468038423504303	0.08058692554144804	0.1454691218015513	0.006810297843741157	0.44684683503371225	0.08186476717603028	0.14543139646586495	0.0067842964265632695
7.7	0.3831394035707653	0.06841970533591049	0.15072616745333844	0.004787071737487118	0.38706171745686013	0.07321044213998676	0.15038119962603863	0.005237598679348239	0.39833998246987457	0.0700000524370072	0.1496712688881031	0.005275892496394887	0.4020415353721568	0.07598355718277519	0.14928460894475828	0.005780085294145281	0.3916617582750171	0.07793183032770133	0.1498718904258222	0.005934349381966472	0.38915902204314606	0.07926530666556247	0.14993816135989882	0.005832059945053491
8.8	0.352926528319579	0.07378243112034552	0.15264314391498793	0.004869527752966376	0.356665582304379	0.07779292513278101	0.15235072643454697	0.005249168435108946	0.3642115841832187	0.07359842082265748	0.1520156034850164	0.005028599090768053	0.36443299056271367	0.07721892927914976	0.15188330329823907	0.005415640394362075	0.3586501081605568	0.08171654280169392	0.15211502030641436	0.005563482997811177	0.359985199350401	0.08120356039727065	0.15191946680194454	0.0055679120674803715
17.3	0.21760419821244767	0.06664696723832164	0.15978020454186376	0.003023588303175091	0.21621002092665717	0.07189469109859989	0.1597772014321174	0.003263116745874418	0.2210105713072399	0.06441739209779676	0.1597986320739692	0.0030287224915699013	0.21950560383950948	0.06636136068969506	0.15978453749761556	0.003136536259668513	0.21670430894787157	0.07648819422153288	0.1595584596802637	0.00356171458109956	0.21072572257977296	0.07700680890318408	0.15975754339353465	0.0034244254337320542
27.0	0.1761182380664974	0.0961384136762513	0.16055507756410511	0.005068848833777574	0.17544860629582376	0.09873516815426955	0.16050129805380012	0.0050056165918604175	0.1767973363945601	0.08482281277975294	0.1609175670287307	0.004436937500168604	0.17700578644450032	0.08833780091819003	0.16080649479287734	0.004675293865598371	0.17233493877619105	0.10394242051727819	0.1603427144986648	0.005544374762042416	0.1708971524145608	0.10594985992408003	0.16036337497012107	0.005220566921924564
39.0	0.15176815643494376	0.10245938294138277	0.16109941202766767	0.005467643570349009	0.15064998928915338	0.10464775998993106	0.1610493386708977	0.005918596963152158	0.14965446235974098	0.08806096950976397	0.16160299836302514	0.004812008343730619	0.15057183559795526	0.09492366520290947	0.16141073872766007	0.005372167385589812	0.14455781873127832	0.10517777322784919	0.161115607928419	0.005593058066095036	0.1417578558793543	0.10564880071315975	0.1611072733512632	0.0057423988980607795
62.4	0.10974691994427462	0.06746899411732682	0.16290747344051745	0.0024477468406923896	0.10956710788658179	0.0703337778963924	0.16285345222226252	0.0025824854198198423	0.11001873450097395	0.05677547656398601	0.16321447241064907	0.0019356167482404	0.10796720644126616	0.059693642061697534	0.16318661026892511	0.00208200147367562	0.10544097641603803	0.07323293391260853	0.16280906646858667	0.00271031667377653	0.10244668634325899	0.0713898009114597	0.16286425677788627	0.0025755544584266043
130.0	0.08005062617369227	0.05827119611043783	0.16360055922596692	0.0015810385197416086	0.07991845341985288	0.060410985190262265	0.16355141312777285	0.0017407056385693774	0.07926230127565234	0.05070196656420759	0.16384998368821466	0.0012459305533864145	0.07902961332117774	0.052317016587754644	0.1638111009455586	0.0013430275757204588	0.07648905483065536	0.06320075038670234	0.1634829882328193	0.0017682793813571542	0.07474054650299718	0.06350052239255578	0.16345640370455145	0.0016726680659004823
200.0	0.10365491335482853	0.08862563146194416	0.16273478713763287	0.0035020873889380364	0.10257480502184038	0.0893296515907212	0.16270839974785184	0.003533728036235482	0.0896759391572028	0.07052287913571045	0.1634425377483342	0.002507989381282235	0.08752998275842336	0.07052415075973097	0.16344721727979944	0.0024812856724554444	0.09403723460712446	0.08708829299715103	0.16280963833406	0.0032665076026539446	0.09003930353042232	0.08431980251272983	0.16287751720275748	0.002971553313509721


==> anc/Fig1_EoS.txt <==
# T [MeV] 	 e/T^4 	 3p/T^4 	 3s/T^3 
129.4381	2.1789142941587314	1.2416706523835592	1.9446033837149386
131.6051	2.2937723319777144	1.2899869758731737	2.042825992951579
133.5542	2.403081375655947	1.3356494501592049	2.1362233942817617
135.3263	2.507624662441637	1.37905222549829	2.2254815532058
136.9519	2.6080005418749455	1.420525735148445	2.3111318401933207
138.4542	2.7046899822940262	1.460314134709435	2.393596020397878
139.851	2.7981075908112962	1.4986144607832723	2.4732343083042903
141.1569	2.888560640040899	1.535587721852142	2.5503174104937094
142.3833	2.976339334526388	1.5713676527236267	2.625096414075698
143.53979999999999	3.0616691117782344	1.606074173820152	2.6977703772887134
144.6342	3.1447577242639047	1.6397972264772969	2.768517599817252
145.673	3.225789490040449	1.6726312730239474	2.8374999357863238
146.66199999999998	3.3048995336043263	1.7046341304377752	2.9048331828126885
147.60590000000002	3.3822297449873298	1.7358714355334046	2.9706401676238485
148.5088	3.4579013872694184	1.7664013374321947	3.0350263748101125
149.37429999999998	3.5320186012073975	1.796271021714739	3.0980817063342334
150.2054	3.604688454323711	1.825526879783725	3.159898060688715
151.0051	3.6759722656652087	1.854203052079813	3.2205299622688597
151.7756	3.7459691191969386	1.8823365155802796	3.280060968292774
152.51909999999998	3.814744953076357	1.9099622645007672	3.33854928093246
153.23760000000001	3.8823558894453454	1.937098697927405	3.3960415915658597
153.9327	3.9488726517614996	1.9637852631627921	3.452600804611823
154.6061	4.014333345821138	1.9900334981906045	3.508258383913504
155.25910000000002	4.0787972233764735	2.015870530414554	3.5630655501359936
155.8929	4.142316821204522	2.041320784749522	3.617067812090772
156.5088	4.204918396561707	2.0663924663976174	3.6702869140206853
157.1078	4.266645955601818	2.0911070258619673	3.7227612231668554
157.6908	4.327542054982607	2.115481840360633	3.7745270013271135
158.2587	4.387638145272384	2.13953301968381	3.825611863875241
158.8123	4.446966529300952	2.1632701359608957	3.876042430965938
159.3523	4.50556158456005	2.186707917316553	3.925848167749176
159.8795	4.563438057260144	2.209858920576093	3.9750432730891303
160.3945	4.620625617878605	2.232729039345907	4.0236514732454305
160.89790000000002	4.677147130703207	2.2553317541010154	4.07169328655266
161.39010000000002	4.733042521031378	2.27768205239593	4.119202403872516
161.8718	4.788310998031637	2.299779002805312	4.166177999225055
162.3434	4.842981453557231	2.321636153949487	4.2126451286552955
162.8052	4.89709020306658	2.3432707210745667	4.258635332568576
163.2579	4.95062108094299	2.3646716928662377	4.304133733923802
163.70170000000002	5.00361376425009	2.385858246825945	4.349174884894055
164.1369	5.0560924773342	2.4068390617542055	4.393779123439201
164.564	5.108053276600196	2.427615871682324	4.437943925370728
164.98329999999999	5.159513324086568	2.448191136084406	4.481682777086027
165.39499999999998	5.21049938482559	2.4685782935488194	4.525019112006397
165.79940000000002	5.261023040776687	2.48878360661062	4.56796318223517
166.1969	5.311080362598315	2.5088030476056415	4.6105110338501465
166.5876	5.360703074032622	2.528649596357937	4.652689704613951
166.9718	5.409895198777643	2.5483262152976645	4.694502952907648
167.3498	5.458658369642409	2.5678318526740638	4.735951740400323
167.7217	5.507018195125167	2.5871768590554005	4.777057861107726
168.0877	5.554985549463002	2.606370487124164	4.817831783878292
168.44809999999998	5.602556218626913	2.6254062729243595	4.8582687322012745
168.803	5.649750717378361	2.6442952013849745	4.898386838380014
169.15259999999998	5.696574783578408	2.663035713691953	4.938190016106795
169.49710000000002	5.743032575838765	2.6816340313461953	4.977682939715623
169.8366	5.789140368101374	2.7000936619516014	5.016878691563931
170.1713	5.834899578967206	2.718419541438913	5.055779569585131
170.5013	5.8803240079891115	2.7366114221297004	5.0943958615242595
170.8267	5.925426407518305	2.7546768693424646	5.132739022974346
171.1478	5.970190616223415	2.7726099865677325	5.170795458809494
171.4646	6.014640973773578	2.790421034794181	5.2085859890287285
171.7772	6.058787094694645	2.8081108371175225	5.246118030300365
172.0857	6.102637697238249	2.8256877686499053	5.283400215091163
172.3904	6.146172112802438	2.843138713184311	5.320413762897906
172.69119999999998	6.189425580826673	2.860481716088927	5.357189614642236
172.9882	6.232404317055821	2.877718780458762	5.393732932906556
173.2817	6.275084786692099	2.894838225500981	5.430023146394319
173.5716	6.317500347282048	2.9118521520686858	5.466088298478708
173.858	6.359654952887228	2.9287667084311217	5.501932891773202
174.1412	6.401522441276967	2.9455691010330067	5.537534106215977
174.421	6.4431492696842625	2.962277526886692	5.57293133398487
174.69760000000002	6.4845227025592544	2.9788879471740612	5.608114013712957
174.97109999999998	6.525643990278329	2.9954002887120597	5.643083064886762
175.2416	6.566513756038331	3.0118142236394645	5.677838872938615
175.5091	6.60714707194038	3.028138495283497	5.71239492777616
175.7737	6.647543567273718	3.0443675184157097	5.746749555059216
176.0355	6.68770229226586	3.0605051423351473	5.780903004783182
176.2945	6.727636998220377	3.0765571056399414	5.8148670250752685
176.5508	6.767345826748136	3.092522023390425	5.848639875908708
176.8045	6.8068263823513835	3.108395947038538	5.882218773523173
177.0555	6.846106679259924	3.1241935542468826	5.915628398006663
177.304	6.88516815392674	3.1399082168447534	5.9488531696562434
177.5501	6.924007074822528	3.155533136265469	5.981888590183263
177.7937	6.962650551394571	3.1710848696558274	6.0147591309598845
178.035	7.001078548549943	3.186551555187689	6.04744680020938
178.27390000000003	7.039317685153049	3.2019471864738827	6.079975060483257
178.51049999999998	7.077362920045595	3.2172667875636716	6.112338886925115
178.74499999999998	7.115192837946991	3.2325025092400304	6.144520255770252
178.9772	7.152849272459546	3.2476729778713396	6.176555198812495
179.2073	7.190310188362642	3.2627678097078805	6.208424593698952
179.43529999999998	7.227585096300519	3.277788754601398	6.240136010875738
179.66119999999998	7.264683340611491	3.292744141162488	6.27169854074924
179.8851	7.30159786818079	3.3076260247652587	6.303104907326907


==> anc/Fig2_dEBQ_dEta_conservation.txt <==
Eta (SMASH) 	 dE/dEta(SMASH) 	 dB/dEta(SMASH) 	 dQ/dEta(SMASH) 	 Eta (Hydro) 	 dE/dEta(Hydro) 	 dB/dEta(Hydro) 	 dQ/dEta(Hydro) 
-2.99	0.0	0.0	0.0	-5.0	0.0	0.0	0.0
-2.97	0.0	0.0	0.0	-4.975	0.0	0.0	0.0
-2.95	0.0	0.0	0.0	-4.95	0.0	0.0	0.0
-2.93	0.0	0.0	0.0	-4.925	0.0	0.0	0.0
-2.91	0.0	0.0	0.0	-4.9	0.0	0.0	0.0
-2.89	0.0	0.0	0.0	-4.875	0.0	0.0	0.0
-2.87	0.0	0.0	0.0	-4.85	0.0	0.0	0.0
-2.85	0.0	0.0	0.0	-4.825	0.0	0.0	0.0
-2.83	0.0	0.0	0.0	-4.8	0.0	0.0	0.0
-2.81	0.0	0.0	0.0	-4.775	0.0	0.0	0.0
-2.79	0.0	0.0	0.0	-4.75	0.0	0.0	0.0
-2.77	0.0	0.0	0.0	-4.725	0.0	0.0	0.0
-2.75	0.0	0.0	0.0	-4.7	0.0	0.0	0.0
-2.7300000000000004	0.0	0.0	0.0	-4.675	0.0	0.0	0.0
-2.71	0.0	0.0	0.0	-4.65	0.0	0.0	0.0
-2.6900000000000004	0.0	0.0	0.0	-4.625	0.0	0.0	0.0
-2.6700000000000004	0.0	0.0	0.0	-4.6	0.0	0.0	0.0
-2.6500000000000004	0.0	0.0	0.0	-4.575	0.0	0.0	0.0
-2.6300000000000003	0.0	0.0	0.0	-4.55	0.0	0.0	0.0
-2.6100000000000003	0.0	0.0	0.0	-4.525	0.0	0.0	0.0
-2.5900000000000003	0.0	0.0	0.0	-4.5	0.0	0.0	0.0
-2.5700000000000003	0.0	0.0	0.0	-4.475	0.0	0.0	0.0
-2.5500000000000003	0.0	0.0	0.0	-4.45	0.0	0.0	0.0
-2.5300000000000002	0.0	0.0	0.0	-4.425	0.0	0.0	0.0
-2.5100000000000002	0.0	0.0	0.0	-4.4	0.0	0.0	0.0
-2.49	0.0	0.0	0.0	-4.375	0.0	0.0	0.0
-2.47	0.0	0.0	0.0	-4.35	0.0	0.0	0.0
-2.45	0.0	0.0	0.0	-4.325	0.0	0.0	0.0
-2.43	0.0	0.0	0.0	-4.3	0.0	0.0	0.0
-2.41	0.0	0.0	0.0	-4.275	0.0	0.0	0.0
-2.39	0.0	0.0	0.0	-4.25	0.0	0.0	0.0
-2.37	0.0	0.0	0.0	-4.225	0.0	0.0	0.0
-2.35	0.0	0.0	0.0	-4.2	0.0	0.0	0.0
-2.33	0.0	0.0	0.0	-4.175	0.0	0.0	0.0
-2.31	0.0	0.0	0.0	-4.15	0.0	0.0	0.0
-2.29	0.0	0.0	0.0	-4.125	0.0	0.0	0.0
-2.2700000000000005	0.0	0.0	0.0	-4.1	0.0	0.0	0.0
-2.25	0.0	0.0	0.0	-4.075	0.0	0.0	0.0
-2.2300000000000004	0.0	0.0	0.0	-4.05	0.0	0.0	0.0
-2.21	0.0	0.0	0.0	-4.025	0.0	0.0	0.0
-2.1900000000000004	0.0	0.0	0.0	-4.0	0.0	0.0	0.0
-2.17	0.0	0.0	0.0	-3.975	0.0	0.0	0.0
-2.1500000000000004	0.0	0.0	0.0	-3.95	0.0	0.0	0.0
-2.1300000000000003	0.0	0.0	0.0	-3.925	0.0	0.0	0.0
-2.1100000000000003	0.0	0.0	0.0	-3.9	0.0	0.0	0.0
-2.0900000000000003	0.0	0.0	0.0	-3.875	0.0	0.0	0.0
-2.0700000000000003	167.2025975	0.0	50.0	-3.85	0.0	0.0	0.0
-2.0500000000000003	0.0	0.0	0.0	-3.825	0.0	0.0	0.0
-2.0300000000000002	0.0	0.0	0.0	-3.8	0.0	0.0	0.0
-2.0100000000000002	0.0	0.0	0.0	-3.775	0.0	0.0	0.0
-1.9900000000000002	0.0	0.0	0.0	-3.75	0.0	0.0	0.0
-1.9700000000000002	0.0	0.0	0.0	-3.725	0.0	0.0	0.0
-1.9500000000000002	73.051678	0.0	-50.0	-3.7	0.0	0.0	0.0
-1.9300000000000002	0.0	0.0	0.0	-3.675	0.0	0.0	0.0
-1.9100000000000001	0.0	0.0	0.0	-3.65	0.0	0.0	0.0
-1.8900000000000001	0.0	0.0	0.0	-3.625	0.0	0.0	0.0
-1.87	0.0	0.0	0.0	-3.6	0.0	0.0	0.0
-1.85	0.0	0.0	0.0	-3.575	0.0	0.0	2.47541071482112e-55
-1.8300000000000003	0.0	0.0	0.0	-3.55	0.0	0.0	1.6323630916139275e-53
-1.8100000000000003	0.0	0.0	0.0	-3.525	0.0	0.0	1.0034301220085613e-51
-1.7900000000000003	0.0	0.0	0.0	-3.5	0.0	0.0	5.749904768049058e-50
-1.7700000000000002	0.0	0.0	0.0	-3.475	0.0	0.0	3.071363989226205e-48
-1.7500000000000002	0.0	0.0	0.0	-3.45	0.0	0.0	-1.4550325704808242e-13
-1.7300000000000002	0.0	0.0	0.0	-3.425	0.0	0.0	-3.914012805623955e-13
-1.7100000000000002	0.0	0.0	0.0	-3.4	0.0	0.0	-1.0356078656744759e-12
-1.6900000000000002	0.0	0.0	0.0	-3.375	0.0	0.0	-2.6952128662644047e-12
-1.6700000000000002	0.0	0.0	0.0	-3.35	0.0	0.0	-6.899435582898788e-12
-1.6500000000000001	95.17169899999999	0.0	50.0	-3.325	0.0	0.0	-1.737232355032696e-11
-1.6300000000000001	0.0	0.0	0.0	-3.3	0.0	0.0	-4.302529893862262e-11
-1.61	140.337789	0.0	0.0	-3.275	0.0	0.0	-1.0481334431914005e-10
-1.59	0.0	0.0	0.0	-3.25	0.0	0.0	-2.5114923837484376e-10
-1.5700000000000003	0.0	0.0	0.0	-3.225	0.0	0.0	-5.919286114798519e-10
-1.5500000000000003	0.0	0.0	0.0	-3.2	0.0	0.0	-1.372245267742381e-09
-1.5300000000000002	0.0	0.0	0.0	-3.175	0.0	0.0	-3.1290766134968028e-09
-1.5100000000000002	41.836967949999995	0.0	50.0	-3.15	0.0	0.0	-6.659038690775982e-09
-1.4900000000000002	0.0	0.0	0.0	-3.125	0.0	0.0	-1.4732998748902698e-08
-1.4700000000000002	34.97186555	0.0	0.0	-3.1	0.0	0.0	-3.205087786533849e-08
-1.4500000000000002	104.7115175	0.0	50.0	-3.075	0.0	0.0	-6.856031285540324e-08
-1.4300000000000002	0.0	0.0	0.0	-3.05	0.0	0.0	-1.4421411814929602e-07
-1.4100000000000001	133.261537	0.0	0.0	-3.025	0.0	0.0	-2.983002424762056e-07
-1.3900000000000001	0.0	0.0	0.0	-3.0	0.0	0.0	-6.021026264420011e-07
-1.37	0.0	0.0	0.0	-2.975	0.0	0.0	-1.2047862221453588e-06
-1.35	0.0	0.0	0.0	-2.95	0.0	0.0	-2.370635619562499e-06
-1.33	0.0	0.0	0.0	-2.925	0.0	0.0	-4.587150269277322e-06
-1.3100000000000003	0.0	0.0	0.0	-2.9	0.0	0.0	-8.728761616778742e-06
-1.2900000000000003	0.0	0.0	0.0	-2.875	0.0	0.0	-1.6334179373606463e-05
-1.2700000000000002	220.133548	50.0	0.0	-2.85	0.0	0.0	-3.0059471706300415e-05
-1.2500000000000002	270.20860899999997	50.0	100.0	-2.825	9.640079999999863e-05	0.0	-5.44010790477902e-05
-1.2300000000000002	0.0	0.0	0.0	-2.8	0.00017156039999999755	0.0	-9.68227949242315e-05
-1.2100000000000002	258.8013063	50.0	-50.0	-2.775	0.00030032999999999574	6.5737199999999064e-09	-0.00016946989374080193
-1.1900000000000002	153.64372985	0.0	0.0	-2.75	0.0005171119999999926	1.2441759999999822e-08	-0.00029170958104399614
-1.1700000000000002	295.0384015	50.0	-50.0	-2.725	0.0008757799999999875	2.329627999999967e-08	-0.0004938028914474255
-1.1500000000000001	138.507802	50.0	0.0	-2.7	0.0014589159999999794	4.3154799999999385e-08	-0.0008220375490700566
-1.1300000000000001	239.04976914999997	50.0	50.0	-2.675	0.002390499999999966	7.908839999999888e-08	-0.001345749651293189
-1.11	0.0	0.0	0.0	-2.65	0.0038527639999999456	1.4339519999999797e-07	-0.0021665343194106268
-1.09	124.390125	0.0	50.0	-2.625	0.006411603199999909	2.572152000045621e-07	-0.0034299015648922566
-1.0700000000000003	162.4534605	50.0	50.0	-2.6	0.010059501599999857	4.879698000081064e-07	-0.005339388661986261
-1.0500000000000003	164.91246694999998	0.0	-100.0	-2.575	0.015458941599999781	8.567220000144561e-07	-0.008172543750246975
-1.0300000000000002	323.32778809999996	50.0	0.0	-2.55	0.023375322799999664	1.4881376019999788e-06	-0.012296765996767068
-1.0100000000000002	278.198389	0.0	50.0	-2.525	0.03485227959999951	2.563442880799963e-06	-0.01818060972463779
-0.9900000000000002	97.90566195000001	0.0	0.0	-2.5	0.05148316759999926	4.364126753599938e-06	-0.026390399117918406
-0.9700000000000002	406.78766499999995	100.0	0.0	-2.475	0.07499976559999894	7.345993047999896e-06	-0.03754888360856697
-0.9500000000000002	344.1769659	0.0	-100.0	-2.45	0.10870264239999847	1.2235219687999824e-05	-0.05221027487772717
-0.9300000000000002	19.711572999999998	0.0	-50.0	-2.425	0.15796519999999778	2.0161586895999717e-05	-0.07057342989516671
-0.9100000000000001	0.0	0.0	0.0	-2.4	0.2324176559999967	3.2875008319999535e-05	-0.09191453223024895
-0.8900000000000001	119.70550825	0.0	100.0	-2.375	0.349478464639995	5.946920835999915e-05	-0.11361059262312194
-0.8700000000000001	114.27903575	50.0	0.0	-2.35	0.5396209763999924	9.567521326799866e-05	-0.12971825091399702
-0.8500000000000001	427.5905375	150.0	150.0	-2.325	0.8515649891999879	0.0001523760791199978	-0.12933086130404514
-0.8300000000000001	409.55885644999995	100.0	-50.0	-2.3	1.3570244991999807	0.00024025749079999658	-0.09538631143290448
-0.81	129.85197865	0.0	50.0	-2.275	2.14761759559997	0.0003754869002399946	-0.005158986566353026
-0.79	105.002502	0.0	0.0	-2.25	3.319689677199953	0.0005805286125999918	0.16614910883343728
-0.77	459.749943	100.0	-50.0	-2.225	4.944790940879929	0.0008935832451999874	0.43788480848383043
-0.75	806.03281695	50.0	50.0	-2.2	7.027726421119898	0.001356262585199981	0.8134451910089106
-0.73	124.4566866	0.0	50.0	-2.175	9.467094187999866	0.002039149714399971	1.2701995340728782
-0.71	560.0946594	100.0	-100.0	-2.15	12.038242354799829	0.0030374079571999567	1.7551375168102437
-0.69	213.19967205	0.0	0.0	-2.125	14.417328016399795	0.004482899667999935	2.1909251389191304
-0.6700000000000004	719.4057976500001	200.0	-50.0	-2.1	16.25071914119977	0.006556541979999907	2.4935346726408287
-0.6500000000000004	376.6871945	100.0	0.0	-2.075	17.25198807055975	0.009515274424139865	2.5967146840398088
-0.6300000000000003	488.92699899999997	100.0	50.0	-2.05	17.289612163119756	0.013673664617759804	2.4740999377153505
-0.6100000000000003	944.0532977	350.0	200.0	-2.025	16.429643577959766	0.019480082479999723	2.1494656909263914
-0.5900000000000003	577.595138	150.0	50.0	-2.0	14.913039252399786	0.02751640503847961	1.690292624821819
-0.5700000000000003	536.74717895	50.0	-200.0	-1.975	13.080182285999816	0.038542732727999456	1.1874694542703816
-0.5500000000000003	543.1564548999999	50.0	0.0	-1.95	11.274660203199842	0.053541337138399245	0.729755042531478
-0.5300000000000002	714.04997565	200.0	-50.0	-1.925	9.766193088799861	0.07376879789119895	0.3829743004677671
-0.5100000000000002	667.02636005	150.0	100.0	-1.9	8.716358502799876	0.10081465373439856	0.180249209178609
-0.4900000000000002	694.2393871	250.0	100.0	-1.875	8.188299797999884	0.13666773469599805	0.12376114439589275
-0.4700000000000002	927.0069747000001	200.0	-100.0	-1.85	8.183556357599882	0.18378432885199736	0.19413429234745924
-0.4500000000000002	525.3532041	150.0	50.0	-1.825	8.682668666799875	0.24516209698799657	0.36199810170250685
-0.43000000000000016	730.9261190999999	100.0	100.0	-1.8	9.671345639999862	0.32440638403999533	0.5976353357069678
-0.41000000000000014	754.61782125	250.0	200.0	-1.775	11.145064763799843	0.42579121319919394	0.8770724107132777
-0.3900000000000001	1180.5940949	400.0	250.0	-1.75	13.095787178399815	0.5542997642999921	1.1848973583836158
-0.3700000000000001	878.3042870499999	200.0	200.0	-1.725	15.49125366599978	0.71564365299199	1.5149272710107382
-0.3500000000000001	1364.4073535499997	300.0	250.0	-1.7	18.259879928399744	0.9162378762159868	1.8696203952442985
-0.33000000000000007	888.8736680499999	200.0	50.0	-1.675	21.291827213599696	1.1631476546039836	2.2583661782660296
-0.31000000000000005	1787.4965217	350.0	200.0	-1.65	24.460694035999655	1.4639530625599793	2.6944160457766957
-0.29000000000000004	729.87238695	100.0	150.0	-1.625	27.666235679999602	1.8265704665199742	3.190160884578059
-0.27	1218.2372978999997	200.0	-100.0	-1.6	30.895769287999556	2.259015945679968	3.7510239296997447
-0.25	1681.2421281999998	600.0	300.0	-1.575	34.29875007199951	2.76909970139996	4.369426239273326
-0.22999999999999998	1244.1549631499997	300.0	50.0	-1.55	38.24222747235946	3.3640679389079517	5.020765488907981
-0.20999999999999996	1504.0603685000003	200.0	50.0	-1.525	43.252415275479386	4.050176132771943	5.663817466417006
-0.18999999999999995	1604.7863599000002	450.0	-100.0	-1.5	49.72822693759929	4.832369908015931	6.24655825421848
-0.17000000000000037	1096.9521688000002	250.0	350.0	-1.475	57.47285569183919	5.713845497959919	6.716410887966456
-0.15000000000000036	1581.6532071000001	400.0	400.0	-1.45	65.42355259675907	6.695746051039906	7.031465322048226
-0.13000000000000034	1870.3298708499997	450.0	50.0	-1.425	72.05197826111898	7.777015801799891	7.167889435720584
-0.11000000000000032	1835.2205705	600.0	350.0	-1.4	76.37559099251891	8.954221615475873	7.119661130023537
-0.0900000000000003	2053.8424132000005	600.0	200.0	-1.375	78.77291863015887	10.221792333559854	6.890116369054952
-0.07000000000000028	1447.4157475499999	300.0	500.0	-1.35	80.81619733863884	11.572236744975836	6.480464669377203
-0.050000000000000266	1676.5175189499998	400.0	-200.0	-1.325	84.27547165535881	12.996709811531815	5.885020368925493
-0.03000000000000025	1505.5075278999998	300.0	-100.0	-1.3	90.18394815127873	14.485766338399792	5.102088667845324
-0.010000000000000231	1422.6264681000002	250.0	200.0	-1.275	98.5882101775986	16.030148794759775	4.160385994200846
0.009999999999999787	1451.9390873999998	350.0	100.0	-1.25	108.85402168679845	17.622017028159753	3.1456967181124598
0.029999999999999805	1398.2581972499997	400.0	400.0	-1.225	120.0918439879983	19.255857926586927	2.2029693000800323
0.04999999999999982	1214.94611125	300.0	0.0	-1.2	131.46962443239812	20.9296447695373	1.4970298736572585
0.06999999999999984	1201.4522911	200.0	300.0	-1.175	142.41751766855796	22.645739349863273	1.1431301005927588
0.08999999999999986	1301.3861765000001	400.0	50.0	-1.15	152.74854756319783	24.411841842615658	1.145585811114148
0.10999999999999988	1024.7013624	200.0	250.0	-1.125	162.65746348119765	26.24121067013163	1.3870587702149497
0.1299999999999999	1278.2202056499998	350.0	-50.0	-1.1	172.57428824039752	28.153221484247595	1.6810633645381128
0.1499999999999999	1494.4775498499996	500.0	200.0	-1.075	182.93673937559743	30.173055883111573	1.8622535277397647
0.16999999999999993	705.01436225	100.0	250.0	-1.05	193.99936914399723	32.33147076802754	1.8665743806269244
0.18999999999999995	1176.83145405	250.0	-100.0	-1.025	205.78073349599714	34.66400555065552	1.7653768109026997
0.20999999999999996	1759.98980875	600.0	500.0	-1.0	218.16007155599692	37.210510854403466	1.7459535665145969
0.22999999999999998	881.6032908	50.0	400.0	-0.975	231.0580466805968	40.01430356492343	2.0546487364167203
0.25	1270.25468	200.0	100.0	-0.95	244.60489124543653	43.12216714777938	2.925863391131976
0.27	961.5899397500003	150.0	200.0	-0.925	259.19112858343635	46.58510289515935	4.514714928438657
0.29000000000000004	1283.2605768499998	300.0	150.0	-0.9	275.38143981715604	50.45977649583928	6.8457920830674
0.31000000000000005	800.3579881000001	200.0	-150.0	-0.875	293.71989563543576	54.81084782719922	9.78697768859804
0.33000000000000007	1198.75378095	350.0	200.0	-0.85	314.5390555603955	59.711295211319154	13.05951783590347
0.34999999999999964	943.6480357999999	300.0	150.0	-0.825	337.8636450127952	65.23830940779908	16.288191165068806
0.36999999999999966	954.15894555	200.0	150.0	-0.8	363.46304092999475	71.46070898223898	19.083514133093843
0.3899999999999997	1271.71043505	300.0	100.0	-0.775	390.99746881759444	78.4185615410389	21.131770220927027
0.4099999999999997	1318.7432280500002	350.0	250.0	-0.75	420.16583745999395	86.10071508851878	22.268096008675833
0.4299999999999997	1616.4651906999995	400.0	50.0	-0.725	450.7639233219937	94.43346222931864	22.518216065576354
0.44999999999999973	839.6549011	150.0	50.0	-0.7	482.6473401767931	103.29189159631851	22.114654708791512
0.46999999999999975	1408.81775375	300.0	-150.0	-0.675	515.6377501839926	112.53766867419841	21.492364158873094
0.48999999999999977	728.58749975	200.0	100.0	-0.65	549.4595708303921	122.07037121487828	21.254855386728142
0.5099999999999998	629.87186645	100.0	-50.0	-0.625	583.8018560439917	131.86628003963816	22.08301674780343
0.5299999999999998	452.9617375000001	100.0	50.0	-0.6	618.5105695239914	141.983765199838	24.57807102582838
0.5499999999999998	505.87574	0.0	50.0	-0.575	653.8667478839907	152.52988188827783	29.076816464862386
0.5699999999999998	320.81603094999997	100.0	-100.0	-0.55	690.7412045719902	163.60367706955765	35.52079599758829
0.5899999999999999	483.10119425	50.0	0.0	-0.525	730.3922463959898	175.24394162979743	43.45528200149199
0.6099999999999999	1052.2239757	150.0	-50.0	-0.5	773.8116956399892	187.3992643698774	52.168187539124
0.6299999999999999	117.9030939	50.0	-50.0	-0.475	821.0355093679884	199.92445339299715	60.91335336272708
0.6499999999999999	406.6318595	50.0	150.0	-0.45	871.2028578439874	212.59786878651698	69.14402018641634
0.6699999999999999	486.80243669999993	150.0	0.0	-0.425	923.6533463479869	225.1539143818368	76.69499265875565
0.69	956.5035834500002	200.0	100.0	-0.4	978.7911300239862	237.33309900799665	83.8031991510435
0.71	592.2908159	100.0	50.0	-0.375	1036.8613746919852	248.94532803715651	90.80393059758681
0.73	920.2947111	200.0	100.0	-0.35	1095.2415636799844	259.91531105287635	97.59519121580382
0.75	334.18244699999997	100.0	-50.0	-0.325	1148.4437375199839	270.2580266127962	103.38580014591957
0.77	337.357892	100.0	50.0	-0.3	1193.391345719983	279.964812890316	106.90297889105186
0.79	575.0017879999999	100.0	-50.0	-0.275	1233.3353519199827	288.8675193618119	107.321691916131
0.81	390.2866375	100.0	0.0	-0.25	1270.7392861599822	296.6334581604917	107.06910516757371
0.8300000000000001	358.41395504999997	100.0	0.0	-0.225	1302.4239749999813	302.9724827082317	111.36709939207812
0.8499999999999996	105.37299200000001	50.0	0.0	-0.2	1331.601496759981	307.9220916524516	120.50422549560626
0.8699999999999997	148.10509315	50.0	-50.0	-0.175	1366.0678603599804	311.93883969596357	129.7900263822108
0.8899999999999997	201.100396	0.0	50.0	-0.15	1401.6198061999798	315.63409169944345	137.1297761928552
0.9099999999999997	149.94969849999998	50.0	50.0	-0.125	1425.5892482799795	319.32635811795143	142.6104558644415
0.9299999999999997	437.70526199999995	100.0	-50.0	-0.1	1429.32904731998	322.7655669633794	145.66602004864473
0.9499999999999997	204.80429299999997	50.0	50.0	-0.075	1416.1151215199795	325.2589660621154	147.9438871114447
0.9699999999999998	111.30218765	0.0	0.0	-0.05	1398.14600515998	326.0560142579554	152.74554105236368
0.9899999999999998	422.30017035000003	50.0	50.0	-0.025	1361.4257189599805	324.71406477011544	148.1791312242995
1.0099999999999998	88.5654005	50.0	0.0	0.0	1307.4835466399816	321.2257664771953	133.42675121367665
1.0300000000000002	207.09839149999996	0.0	-100.0	0.025	1264.244044159982	315.95192853639554	124.416988200426
1.0499999999999998	329.2981135	50.0	0.0	0.05	1230.6249543999822	309.48211683959556	120.34417819854991
1.0700000000000003	176.73945849999998	50.0	50.0	0.075	1213.6518983199826	302.4927349607957	120.36239513679051
1.0899999999999999	172.660258	50.0	50.0	0.1	1225.8388137999823	295.6026173171958	126.33276960343592
1.1099999999999994	0.0	0.0	0.0	0.125	1215.2467385599828	289.2410352047958	127.29138828736049
1.13	158.434677	0.0	50.0	0.15	1164.4012227599837	283.574637600796	119.62841701925183
1.1499999999999995	48.451003799999995	0.0	0.0	0.175	1138.107342479984	278.53634047999606	116.39707401290133
1.17	0.0	0.0	0.0	0.2	1142.2483269199836	273.9218027319961	116.27337894679691
1.1899999999999995	132.978554	50.0	50.0	0.225	1164.3567543999836	269.50685317199617	111.9480359817045
1.21	114.641093	0.0	50.0	0.25	1180.5538271999833	265.12243709599625	104.28582412230324
1.2299999999999995	455.5765085	50.0	50.0	0.275	1155.6610405999834	260.66682330399624	100.98520533874631
1.25	89.560934	0.0	0.0	0.3	1107.0271433199844	256.07058681919636	100.14672268806041
1.2699999999999996	38.508163249999996	0.0	50.0	0.325	1069.7678903199849	251.2346271207964	96.65777187515648
1.29	0.0	0.0	0.0	0.35	1057.9369691999848	245.97503630519654	89.71722937344195
1.3099999999999996	87.4871825	0.0	-50.0	0.375	1084.2494073599846	240.00368038719657	76.97196218488959
1.33	0.0	0.0	0.0	0.4	1086.9474090279846	232.97008550919668	68.66579959955197
1.3499999999999996	0.0	0.0	0.0	0.425	1024.5311907559856	224.56898461039688	71.03658439455003
1.37	0.0	0.0	0.0	0.45	968.9814653479862	214.67794580879698	69.4368491925871
1.3899999999999997	0.0	0.0	0.0	0.475	923.829346531987	203.4547105465971	63.03557010016401
1.4100000000000001	0.0	0.0	0.0	0.5	871.9175699479877	191.33430353159727	55.876192905672106
1.4299999999999997	0.0	0.0	0.0	0.525	814.9751323679884	178.91785652355745	49.01896091749934
1.4500000000000002	0.0	0.0	0.0	0.55	758.4070828279891	166.81308555885366	42.74758014235783
1.4699999999999998	0.0	0.0	0.0	0.575	705.86794307599	155.50138172262976	37.15113391596154
1.4900000000000002	165.7767925	0.0	50.0	0.6	659.1925156239907	145.27343457908594	32.2016917941019
1.5099999999999998	0.0	0.0	0.0	0.625	619.8904289079913	136.2269768027741	27.88199085220657
1.5300000000000002	0.0	0.0	0.0	0.65	590.3177457239916	128.29765275610777	24.402138381255103
1.5499999999999998	0.0	0.0	0.0	0.675	572.7377314919918	121.30021197603531	22.318762972111614
1.5700000000000003	0.0	0.0	0.0	0.7	564.539722575992	114.97031910686998	21.96490182407068
1.5899999999999999	0.0	0.0	0.0	0.725	553.9058124355922	109.0106393069943	22.280461317552486
1.6100000000000003	0.0	0.0	0.0	0.75	527.4233782703925	103.14041955995721	21.143327648453248
1.63	111.450042	50.0	50.0	0.775	484.71148458399307	97.14116950665056	17.89543015168843
1.6499999999999995	36.54624255	0.0	0.0	0.8	437.2396001015937	90.8934361339841	14.24760652940485
1.67	0.0	0.0	0.0	0.825	393.94646856239444	84.39068940558226	11.948928785497856
1.6899999999999995	84.48897749999999	0.0	0.0	0.85	356.3159487466349	77.7276025333099	11.126142377182052
1.71	0.0	0.0	0.0	0.875	323.31797530267545	71.06711346431145	11.018097893235584
1.7299999999999995	0.0	0.0	0.0	0.9	294.5211560799958	64.59509529319907	10.942327372533178
1.75	0.0	0.0	0.0	0.925	270.2319707999962	58.47784538999917	10.401675134010723
1.7699999999999996	0.0	0.0	0.0	0.95	251.1318408599964	52.83208857599923	9.006167347731804
1.79	0.0	0.0	0.0	0.975	236.97917437199658	47.71438627039932	6.810151320473645
1.8099999999999996	0.0	0.0	0.0	1.0	224.97272506399682	43.12617264679939	4.74426476221546
1.83	0.0	0.0	0.0	1.025	210.85228204799705	39.02960039947944	4.1720060969412005
1.8499999999999996	0.0	0.0	0.0	1.05	192.87453182799734	35.36538207455949	5.5804858223629115
1.87	0.0	0.0	0.0	1.075	173.55205028399754	32.06814367367953	8.033998269093173
1.8899999999999997	0.0	0.0	0.0	1.1	156.57556805399778	29.076857399079586	10.182604379249057
1.9100000000000001	0.0	0.0	0.0	1.125	143.343101818398	26.339745415799626	11.40073885937561
1.9299999999999997	0.0	0.0	0.0	1.15	132.93571376919806	23.816174168079662	11.82248723796336
1.9500000000000002	0.0	0.0	0.0	1.175	123.92829992399824	21.475925798159697	11.782745853684066
1.9699999999999998	66.813992	0.0	-50.0	1.2	115.42008481279838	19.298059415275723	11.497032411444618
1.9900000000000002	0.0	0.0	0.0	1.225	107.03810439027845	17.26914006777176	11.061320884629538
2.01	0.0	0.0	0.0	1.25	98.6878353081586	15.38155773795578	10.526912973727734
2.0300000000000002	0.0	0.0	0.0	1.275	90.40944422055873	13.632150537235807	9.937597549820149
2.05	0.0	0.0	0.0	1.3	82.31821017099884	12.020565047963828	9.335089082317522
2.0700000000000003	0.0	0.0	0.0	1.325	74.56576580419895	10.547905439251851	8.754494018287783
2.09	98.173846	0.0	50.0	1.35	67.30129613591906	9.215528137283869	8.219087871727524
2.1100000000000003	0.0	0.0	0.0	1.375	60.63615450559913	8.023824372199886	7.737483219387541
2.13	0.0	0.0	0.0	1.4	54.62076106359922	6.9715165879199015	7.303756957635412
2.1499999999999995	0.0	0.0	0.0	1.425	49.240902339599295	6.054948279083915	6.900688085454721
2.17	0.0	0.0	0.0	1.45	44.431171639719366	5.267913128151925	6.505187335130453
2.1899999999999995	0.0	0.0	0.0	1.475	40.10016836799943	4.601614552895935	6.094703107699172
2.21	0.0	0.0	0.0	1.5	36.15853391691948	4.045037948775943	5.652997309758885
2.2299999999999995	0.0	0.0	0.0	1.525	32.53952688311954	3.585433311163949	5.173887270285323
2.25	0.0	0.0	0.0	1.55	29.20905942027958	3.208990203443954	4.66220774689031
2.2699999999999996	0.0	0.0	0.0	1.575	26.16280542583963	2.901551639467959	4.132044718529233
2.29	0.0	0.0	0.0	1.6	23.414861117439667	2.6493280804731625	3.602987106918911
2.3099999999999996	0.0	0.0	0.0	1.625	20.983224124799705	2.4394846966283654	3.095663913903733
2.33	0.0	0.0	0.0	1.65	18.87662531119973	2.260628333878768	2.627766208322521
2.3499999999999996	0.0	0.0	0.0	1.675	17.087046791999754	2.10311800206557	2.2114345857368347
2.37	0.0	0.0	0.0	1.7	15.58852298159978	1.9592404054130523	1.852392685554562
2.3899999999999997	0.0	0.0	0.0	1.725	14.341251171999797	1.8232005363754544	1.550583331422955
2.41	0.0	0.0	0.0	1.75	13.298777091199813	1.6910257712850558	1.3017516707619148
2.4299999999999997	0.0	0.0	0.0	1.775	12.415133605999824	1.5603523529758176	1.099389408111353
2.45	0.0	0.0	0.0	1.8	11.650589531999836	1.4301624192387277	0.9363916679163348
2.4699999999999998	0.0	0.0	0.0	1.825	10.974858602399843	1.3004887128050338	0.8062658180452491
2.49	0.0	0.0	0.0	1.85	10.366894313199852	1.1721183519939153	0.7036862965310953
2.51	0.0	0.0	0.0	1.875	9.813622687999862	1.0463039808543853	0.624544206610633
2.5300000000000002	0.0	0.0	0.0	1.9	9.307440787999866	0.9245421066551868	0.5657267100565248
2.55	0.0	0.0	0.0	1.925	8.843077303999875	0.8083317910955886	0.5247114857291347
2.5700000000000003	0.0	0.0	0.0	1.95	8.415815675999882	0.69905450598399	0.4992039977721995
2.59	0.0	0.0	0.0	1.975	8.020072039999885	0.5978445517111115	0.4868592108393642
2.6100000000000003	0.0	0.0	0.0	2.0	7.648995407999891	0.5055255690342728	0.48514127131448026
2.63	0.0	0.0	0.0	2.025	7.2947180647998975	0.42258705592743395	0.4913262348762836
2.6499999999999995	0.0	0.0	0.0	2.05	6.949025048399902	0.349191888906635	0.5025614572173717
2.67	0.0	0.0	0.0	2.075	6.604173952799907	0.28520346823890796	0.5159996538486948
2.6899999999999995	0.0	0.0	0.0	2.1	6.25369529679991	0.23023032209404076	0.5289523302697807
2.71	0.0	0.0	0.0	2.125	5.892975379199916	0.1836828317090774	0.539062758220782
2.7299999999999995	0.0	0.0	0.0	2.15	5.519547587999922	0.14483038479370755	0.5444319356971759
2.75	0.0	0.0	0.0	2.175	5.133250570319928	0.11285580331106199	0.543676749235269
2.7699999999999996	0.0	0.0	0.0	2.2	4.735945478799932	0.08690677737155875	0.5359954081991486
2.79	0.0	0.0	0.0	2.225	4.331304551599938	0.06613624693283907	0.521165086893909
2.8099999999999996	0.0	0.0	0.0	2.25	3.924208191999944	0.049737380496783286	0.4994743090980038
2.83	0.0	0.0	0.0	2.275	3.5202922923999496	0.036963411598699474	0.47164357709125293
2.8499999999999996	0.0	0.0	0.0	2.3	3.1254236399999558	0.0271462435413532	0.43872911880934723
2.87	0.0	0.0	0.0	2.325	2.745427123999961	0.019701167278602195	0.4020208253048918
2.8899999999999997	0.0	0.0	0.0	2.35	2.385348183999966	0.014129179376400508	0.3628790490087495
2.91	0.0	0.0	0.0	2.375	2.049446087199971	0.010013402765271096	0.3226737705425836
2.9299999999999997	0.0	0.0	0.0	2.4	1.7409383323999754	0.007012763237954113	0.2826759799562111
2.95	0.0	0.0	0.0	2.425	1.4619372563999795	0.004853258629532264	0.24399921071449437
2.9699999999999998	0.0	0.0	0.0	2.45	1.2134434999999828	0.0033190769266116145	0.20753736760782532
2.99	0.0	0.0	0.0	2.475	0.9954301527999858	0.002243055131807443	0.17396336996341222
nan	nan	nan	nan	2.5	0.8069877679999885	0.0014979565748764842	0.14371934963485372
nan	nan	nan	nan	2.525	0.6464833147999909	0.0009885485479284297	0.11703163332091751
nan	nan	nan	nan	2.55	0.5117496303999928	0.000644658495918417	0.09394084051292992
nan	nan	nan	nan	2.575	0.40020386719999435	0.00041542693310578555	0.07433617553768505
nan	nan	nan	nan	2.6	0.30920298951999564	0.0002645484350464454	0.05799125995085979
nan	nan	nan	nan	2.625	0.23609246035999662	0.00016647585890802177	0.04460207137275575
nan	nan	nan	nan	2.65	0.17808575959999748	9.684480437641031e-05	0.0338222547479083
nan	nan	nan	nan	2.675	0.1327252607999981	5.951049268244476e-05	0.025287117639412864
nan	nan	nan	nan	2.7	0.09772556639999862	3.613685574443949e-05	0.01864052600189977
nan	nan	nan	nan	2.725	0.07108624039999899	2.1684137463399693e-05	0.013547935153655467
nan	nan	nan	nan	2.75	0.051084090639999274	1.2857905229079818e-05	0.009708145021982634
nan	nan	nan	nan	2.775	0.036178455599999486	7.534141659803893e-06	0.006858536611327542
nan	nan	nan	nan	2.8	0.025361559999999637	3.570275199999949e-11	0.0047768331883989565
nan	nan	nan	nan	2.825	0.01757386399999975	2.042860399999971e-11	0.0032796984322466297
nan	nan	nan	nan	2.85	0.01203034799999983	1.1550771999999835e-11	0.0022195711962596045
nan	nan	nan	nan	2.875	0.008135975999999883	6.453871999999907e-12	0.0014804879809644934
nan	nan	nan	nan	2.9	0.0054358879999999235	3.563421199999949e-12	0.000973156500095798
nan	nan	nan	nan	2.925	0.003588115999999949	1.9442343999999723e-12	0.0006302786912783862
nan	nan	nan	nan	2.95	0.002339953599999967	1.048254399999985e-12	0.0004021343469701451
nan	nan	nan	nan	2.975	0.0015076487999999787	5.584983999999921e-13	0.000252691352148836
nan	nan	nan	nan	3.0	0.0009597523999999864	2.9404435999999576e-13	0.00015634024802315213
nan	nan	nan	nan	3.025	0.0005066731999999928	1.5298183999999782e-13	9.520512082396293e-05
nan	nan	nan	nan	3.05	0.00021682279999999692	7.357759999999896e-14	5.703954229572187e-05
nan	nan	nan	nan	3.075	0.0	0.0	3.360375791521619e-05
nan	nan	nan	nan	3.1	0.0	0.0	1.9453988932829346e-05
nan	nan	nan	nan	3.125	0.0	0.0	1.1058228282294841e-05
nan	nan	nan	nan	3.15	0.0	0.0	6.165359902799457e-06
nan	nan	nan	nan	3.175	0.0	0.0	3.3667068779727027e-06
nan	nan	nan	nan	3.2	0.0	0.0	1.7975780728308087e-06
nan	nan	nan	nan	3.225	0.0	0.0	9.36015898589161e-07
nan	nan	nan	nan	3.25	0.0	0.0	4.7363592098160236e-07
nan	nan	nan	nan	3.275	0.0	0.0	2.3166543346403203e-07
nan	nan	nan	nan	3.3	0.0	0.0	1.0862089363030171e-07
nan	nan	nan	nan	3.325	0.0	0.0	4.812274903003208e-08
nan	nan	nan	nan	3.35	0.0	0.0	1.95924680502784e-08
nan	nan	nan	nan	3.375	0.0	0.0	6.86076155165952e-09
nan	nan	nan	nan	3.4	0.0	0.0	1.6223015592251675e-09
nan	nan	nan	nan	3.425	0.0	0.0	-2.494273957256991e-10
nan	nan	nan	nan	3.45	0.0	0.0	-7.218924196511341e-10
nan	nan	nan	nan	3.475	0.0	0.0	-6.853190866695117e-10
nan	nan	nan	nan	3.5	0.0	0.0	2.3443183029417747e-09
nan	nan	nan	nan	3.525	0.0	0.0	1.137614465185262e-09
nan	nan	nan	nan	3.55	0.0	0.0	5.451063895287713e-10
nan	nan	nan	nan	3.575	0.0	0.0	2.579128562820014e-10
nan	nan	nan	nan	3.6	0.0	0.0	0.0
nan	nan	nan	nan	3.625	0.0	0.0	0.0
nan	nan	nan	nan	3.65	0.0	0.0	0.0
nan	nan	nan	nan	3.675	0.0	0.0	0.0
nan	nan	nan	nan	3.7	0.0	0.0	0.0
nan	nan	nan	nan	3.725	0.0	0.0	0.0
nan	nan	nan	nan	3.75	0.0	0.0	0.0
nan	nan	nan	nan	3.775	0.0	0.0	0.0
nan	nan	nan	nan	3.8	0.0	0.0	0.0
nan	nan	nan	nan	3.825	0.0	0.0	0.0
nan	nan	nan	nan	3.85	0.0	0.0	0.0
nan	nan	nan	nan	3.875	0.0	0.0	0.0
nan	nan	nan	nan	3.9	0.0	0.0	0.0
nan	nan	nan	nan	3.925	0.0	0.0	0.0
nan	nan	nan	nan	3.95	0.0	0.0	0.0
nan	nan	nan	nan	3.975	0.0	0.0	0.0
nan	nan	nan	nan	4.0	0.0	0.0	0.0
nan	nan	nan	nan	4.025	0.0	0.0	0.0
nan	nan	nan	nan	4.05	0.0	0.0	0.0
nan	nan	nan	nan	4.075	0.0	0.0	0.0
nan	nan	nan	nan	4.1	0.0	0.0	0.0
nan	nan	nan	nan	4.125	0.0	0.0	0.0
nan	nan	nan	nan	4.15	0.0	0.0	0.0
nan	nan	nan	nan	4.175	0.0	0.0	0.0
nan	nan	nan	nan	4.2	0.0	0.0	0.0
nan	nan	nan	nan	4.225	0.0	0.0	0.0
nan	nan	nan	nan	4.25	0.0	0.0	0.0
nan	nan	nan	nan	4.275	0.0	0.0	0.0
nan	nan	nan	nan	4.3	0.0	0.0	0.0
nan	nan	nan	nan	4.325	0.0	0.0	0.0
nan	nan	nan	nan	4.35	0.0	0.0	0.0
nan	nan	nan	nan	4.375	0.0	0.0	0.0
nan	nan	nan	nan	4.4	0.0	0.0	0.0
nan	nan	nan	nan	4.425	0.0	0.0	0.0
nan	nan	nan	nan	4.45	0.0	0.0	0.0
nan	nan	nan	nan	4.475	0.0	0.0	0.0
nan	nan	nan	nan	4.5	0.0	0.0	0.0
nan	nan	nan	nan	4.525	0.0	0.0	0.0
nan	nan	nan	nan	4.55	0.0	0.0	0.0
nan	nan	nan	nan	4.575	0.0	0.0	0.0
nan	nan	nan	nan	4.6	0.0	0.0	0.0
nan	nan	nan	nan	4.625	0.0	0.0	0.0
nan	nan	nan	nan	4.65	0.0	0.0	0.0
nan	nan	nan	nan	4.675	0.0	0.0	0.0
nan	nan	nan	nan	4.7	0.0	0.0	0.0
nan	nan	nan	nan	4.725	0.0	0.0	0.0
nan	nan	nan	nan	4.75	0.0	0.0	0.0
nan	nan	nan	nan	4.775	0.0	0.0	0.0
nan	nan	nan	nan	4.8	0.0	0.0	0.0
nan	nan	nan	nan	4.825	0.0	0.0	0.0
nan	nan	nan	nan	4.85	0.0	0.0	0.0
nan	nan	nan	nan	4.875	0.0	0.0	0.0
nan	nan	nan	nan	4.9	0.0	0.0	0.0
nan	nan	nan	nan	4.925	0.0	0.0	0.0
nan	nan	nan	nan	4.95	0.0	0.0	0.0
nan	nan	nan	nan	4.975	0.0	0.0	0.0
nan	nan	nan	nan	5.0	0.0	0.0	0.0


==> anc/Fig3_B_conservation.txt <==
# Sqrts (GeV) 	 ratio_before_SMASH 	 ratio_before_SMASH_error 	 ratio_after_SMASH 	 ratio_after_SMASH_error 	 ratio_after_vHLLE 	 ratio_after_vHLLE_error 	 ratio_after_Sampler 	 ratio_after_Sampler_error 	 ratio_after_afterburner 	 ratio_after_afterburner_error 
4.3	1.0	0.0	1.0	0.0	0.967710200705	0.0004497942849	0.950287899401	0.000793705303603	0.950287899401	0.000793705303603
8.8	1.0	0.0	1.0	0.0	0.979218830167	0.000261561010074	0.97353989091	0.000500913279055	0.97353989091	0.000500913279055
62.4	1.0	0.0	1.0	0.0	1.00809054581	0.000690039750901	1.00849670094	0.000781327668476	1.00849670094	0.000781327668476
200.0	1.0	0.0	1.0	0.0	0.989986408629	0.000368123592322	0.992053807107	0.000621335515502	0.992053807107	0.000621335515502
130.0	1.0	0.0	1.0	0.0	0.998683085448	0.00051875749375	0.999834940778	0.000936309118466	0.999834940778	0.000936309118466
6.4	1.0	0.0	1.0	0.0	0.975761650641	0.000366487993098	0.964662900641	0.000452448097922	0.964662900641	0.000452448097922
17.3	1.0	0.0	1.0	0.0	0.992271899038	0.000310811360652	0.990370352564	0.000449755016445	0.990370352564	0.000449755016445
27.0	1.0	0.0	1.0	0.0	1.00602151828	0.000560563699386	1.00611438262	0.000894975627055	1.00611438262	0.000894975627055
7.7	1.0	0.0	1.0	0.0	0.978829278749	0.000335752197358	0.971195858144	0.000531057751722	0.971195858144	0.000531057751722
39.0	1.0	0.0	1.0	0.0	1.01960767428	0.00113947186851	1.02086404399	0.00129809917947	1.02086404399	0.00129809917947


==> anc/Fig3_E_conservation.txt <==
# Sqrts (GeV) 	 ratio_before_SMASH 	 ratio_before_SMASH_error 	 ratio_after_SMASH 	 ratio_after_SMASH_error 	 ratio_after_vHLLE 	 ratio_after_vHLLE_error 	 ratio_after_Sampler 	 ratio_after_Sampler_error 	 ratio_after_afterburner 	 ratio_after_afterburner_error 
4.3	1.0	0.0	1.0	0.0	0.94890798736	0.000653110352889	0.936287268198	0.00085066512413	0.936287268198	0.000850665124138
8.8	1.0	0.0	1.0	0.0	0.964007719613	0.000578509546962	0.957617740471	0.000759601464805	0.957617740472	0.000759601464806
62.4	1.0	0.0	1.0	0.0	1.01000982903	0.000725666264335	1.00549400237	0.000849902343828	1.00549400238	0.000849902342057
200.0	1.0	0.0	1.0	0.0	0.978171793668	0.000393844794212	0.971081582007	0.000452329577444	0.971081582032	0.000452329578114
130.0	1.0	0.0	1.0	0.0	0.994801428411	0.000567925982351	0.990073088092	0.000722000663587	0.990073088096	0.000722000663939
6.4	1.0	0.0	1.0	0.0	0.958036420333	0.000568325089858	0.950203858088	0.000632157821783	0.950203858089	0.00063215782179
17.3	1.0	0.0	1.0	0.0	0.980387801405	0.000373613786361	0.97330547135	0.000482928950791	0.973305471354	0.000482928951034
27.0	1.0	0.0	1.0	0.0	1.0018087413	0.000641817752098	0.994870190802	0.000929255745859	0.994870190817	0.000929255746315
7.7	1.0	0.0	1.0	0.0	0.963016542587	0.000421709860464	0.957001356928	0.000607341907546	0.957001356928	0.000607341907515
39.0	1.0	0.0	1.0	0.0	1.02946947835	0.0010684751813	1.02582894302	0.00140988885581	1.02582894304	0.0014098888579


==> anc/Fig3_Q_conservation.txt <==
# Sqrts (GeV) 	 ratio_before_SMASH 	 ratio_before_SMASH_error 	 ratio_after_SMASH 	 ratio_after_SMASH_error 	 ratio_after_vHLLE 	 ratio_after_vHLLE_error 	 ratio_after_Sampler 	 ratio_after_Sampler_error 	 ratio_after_afterburner 	 ratio_after_afterburner_error 
4.3	1.0	0.0	1.0	0.0	0.972691734527	0.00254928045965	0.946686337983	0.00319780275862	0.946686337983	0.00319780275862
8.8	1.0	0.0	1.0	0.0	0.978255617487	0.00159446823866	0.970150508754	0.00265471033891	0.970150508754	0.00265471033891
62.4	1.0	0.0	1.0	0.0	1.00733759171	0.00223026355071	0.987872276868	0.00358604785773	0.987872276868	0.00358604785773
200.0	1.0	0.0	1.0	0.0	0.988052953587	0.00165862371017	0.978546202532	0.00282705569905	0.978546202532	0.00282705569905
130.0	1.0	0.0	1.0	0.0	0.998635864978	0.00205827505633	0.978040295359	0.00327788857175	0.978040295359	0.00327788857175
6.4	1.0	0.0	1.0	0.0	0.978182136266	0.00247999863618	0.962515076812	0.00357816633208	0.962515076812	0.00357816633208
17.3	1.0	0.0	1.0	0.0	0.991263617886	0.00170327309233	0.975650813008	0.00254327467944	0.975650813008	0.00254327467944
27.0	1.0	0.0	1.0	0.0	1.0072471645	0.0023356650764	0.997865514954	0.00337268176702	0.997865514954	0.00337268176702
7.7	1.0	0.0	1.0	0.0	0.983022079336	0.00231614890863	0.968885792416	0.00289970433914	0.968885792416	0.00289970433914
39.0	1.0	0.0	1.0	0.0	1.01587531646	0.00371789843875	1.01520021097	0.00410205925952	1.01520021097	0.00410205925952


==> anc/Fig4_dNdy_CLVisc_vHLLE.txt <==
# y 	 CLVisc_pi+ 	 CLVisc_K+ 	 CLVisc_p 	 vHLLE_pi+ 	 vHLLE_K+ 	 vHLLE_p 
-4.0	0.005124470208933958	8.539688718402513e-08	8.308541579652025e-08	0.00522900090900248	8.582557967063676e-08	8.308541579652025e-08
-3.9	0.0104135150999777	1.051366522129124e-07	8.308541579652025e-08	0.01060280694482639	1.0818651359207523e-07	8.308541579652025e-08
-3.8	0.020007744053910002	2.3714755851341357e-07	8.308541579652025e-08	0.020332952813794745	2.5376019590455483e-07	8.308541579652025e-08
-3.7	0.036530802593000344	9.79590615227771e-07	8.308541579652025e-08	0.03706353922345487	1.0565617826243203e-06	8.308541579652025e-08
-3.6	0.06368107198525644	4.549133426419272e-06	8.308541579652025e-08	0.06451726354157437	4.861312055836286e-06	8.308541579652025e-08
-3.5	0.10644131874104355	1.9454185958564255e-05	8.36850681001597e-08	0.10770460167476807	2.0572574969639336e-05	8.390930337194532e-08
-3.4	0.1712616597709519	7.415348676267295e-05	9.625171378271943e-08	0.1731066047443714	7.773450248361361e-05	9.839400602075966e-08
-3.3	0.26620151737668046	0.00025250724844275255	2.094880822928397e-07	0.2688164056073185	0.0002628418687004545	2.2434354058483256e-07
-3.2	0.40101856320522894	0.0007742315654990754	1.0059386877055393e-06	0.40462796823831737	0.0008013186079168537	1.088713679842753e-06
-3.1	0.5871989714995155	0.0021555012106079206	5.656237677728253e-06	0.5920657153172285	0.0022203938611495807	6.044473518294678e-06
-3.0	0.8379044385987108	0.005491440156775686	2.8656668825317047e-05	0.8443305888818248	0.005634352053413487	3.021930585504644e-05
-2.9	1.1678235961010843	0.01289343474636212	0.0001263453683952841	1.1761481641701375	0.01318421254788311	0.00013180852910646323
-2.8	1.5928759758012625	0.028078971924185542	0.0004870239316719731	1.6034702001328427	0.02862799711376318	0.0005037447523998416
-2.7	2.129714605607885	0.05704667645904388	0.0016569393392833118	2.142969385182985	0.05801243824096062	0.001702006753863854
-2.5999999999999996	2.794959463100744	0.10868351333006267	0.005022138240027391	2.811266051257403	0.11027136441949688	0.005129399726901179
-2.5	3.604077427622429	0.1950689067218935	0.013676970597588333	3.6237979872146773	0.19751564171750927	0.013902164768946368
-2.4	4.5698360844188635	0.331193829465515	0.033721058832270674	4.593268006372855	0.3347340739554308	0.03413516535927394
-2.3	5.700298817973867	0.533840026504338	0.07577709360067067	5.72762494733763	0.5386557493781355	0.0764314904006317
-2.2	6.996406317973207	0.819481222548952	0.1561242790100727	7.027671865189243	0.8256413105519784	0.1569699464658813
-2.0999999999999996	8.449386462831043	1.2012862099857116	0.2964582433220533	8.48444932400398	1.2086908734238564	0.29721319246489
-2.0	10.038284427229241	1.6855948978248843	0.5212165864293931	10.076836551640925	1.6939451157486698	0.5212052249303311
-1.9	11.728326421127056	2.268533393290703	0.8519556116200537	11.769939867085345	2.2773491965652	0.8499844090058511
-1.7999999999999998	13.470768383220856	2.9336883598791568	1.2995048699038472	13.51501352856152	2.942389145476354	1.2938699128184423
-1.6999999999999997	15.205140703188558	3.651825094880518	1.856205423796645	15.251750873251273	3.6598813857174277	1.8449220200479937
-1.5999999999999996	16.864260118755983	4.383363763003501	2.4915898201333397	16.913335836133843	4.390489589860468	2.472862951497684
-1.5	18.381959676983264	5.083746713554039	3.1545653129383266	18.434138198956838	5.090085637574721	3.127405148751993
-1.4	19.70249187264078	5.710941305146787	3.7831263377975475	19.75903074959441	5.717188175987727	3.747900252624888
-1.2999999999999998	20.789637821364035	6.233416088891884	4.319328548099509	20.852332652045682	6.240786665846861	4.277995721583056
-1.1999999999999997	21.633168834490583	6.636396524207189	4.724548890009731	21.70408175752714	6.6464352478605475	4.680380643425479
-1.0999999999999996	22.250462475192112	6.92443107738777	4.989119451414944	22.331472116583367	6.938651100120734	4.9459230328833685
-1.0	22.682417773113006	7.119279937791026	5.132540106064023	22.774689560649154	7.138731118637969	5.09360055919623
-0.8999999999999999	22.984312151475265	7.253630178261683	5.194380365973264	23.08789092001581	7.278516539466723	5.1614812598398885
-0.7999999999999998	23.21402972667852	7.362517053505678	5.2198847106553465	23.327587530862846	7.391988470005543	5.192783897112584
-0.6999999999999997	23.42062094676979	7.4749820384256855	5.246189435915891	23.541574831730514	7.507211080949843	5.2227416160118745
-0.5999999999999996	23.63607718058543	7.6082397679460625	5.293997560288468	23.76102017840585	7.640748334282849	5.270860022413854
-0.5	23.871858282419765	7.765527146320653	5.36652977367608	23.997221749276495	7.795715509549586	5.340191260883224
-0.3999999999999999	24.12034312245326	7.937586961305379	5.454268137568551	24.243077726048835	7.963292977683553	5.4220070580792585
-0.2999999999999998	24.359879550396073	8.106644417297334	5.542042552948407	24.478041037439088	8.126615051946533	5.5025582908303265
-0.19999999999999973	24.56174466747171	8.25145670080838	5.6151768779061495	24.674783282242736	8.265581054190942	5.568754231365776
-0.09999999999999964	24.69716229211726	8.352042290492953	5.662797425913905	24.805906515457398	8.361349076288752	5.611089130310868
0.0	24.743195655923014	8.393339121989692	5.678360945435779	24.84950786707015	8.399741143838579	5.62390570861119
0.10000000000000053	24.686730600264035	8.367460249683582	5.658630851768683	24.793006013671338	8.373332725442724	5.604296560001156
0.20000000000000018	24.526376639975283	8.27457565695228	5.6026669113998135	24.634886190358216	8.282262412146007	5.5511313351692015
0.2999999999999998	24.272341874337872	8.122642556313762	5.511844136727439	24.38467804445238	8.133986054818342	5.465177271521414
0.40000000000000036	23.944338989396837	7.926046897965572	5.3909250526322365	24.060962152877572	7.942047792286744	5.350288739133311
0.5	23.567813710093077	7.70326738020378	5.249243621183643	23.687865613162728	7.723901183827619	5.214723053844283
0.6000000000000005	23.16872610644202	7.473539656643376	5.100491923577797	23.290063875765135	7.497774453794303	5.0710455937568
0.7000000000000002	22.76738342842911	7.25280210147526	4.959805142719081	22.8868426409095	7.278779274453047	4.933381668541305
0.8000000000000007	22.37246358824806	7.049485406379389	4.838035206494464	22.486313617932904	7.074865010653168	4.811918881459795
0.9000000000000004	21.976521755539455	6.861218853060132	4.734931708480876	22.08101177068221	6.883617916505857	4.706335250773249
1.0	21.554583772510462	6.673728235349298	4.634484268874176	21.64658608817739	6.691180178807586	4.601317156236694
1.1000000000000005	21.067126358806235	6.46291713252854	4.505810213232343	21.144632851496393	6.474264395064426	4.467400317921589
1.2000000000000002	20.467316079845137	6.200191771463625	4.310985523346578	20.529750947407507	6.2052976050817374	4.268452705918727
1.3000000000000007	19.711147445555003	5.859926056618676	4.017895918262229	19.759370989680853	5.859640442030993	3.97395216445145
1.4000000000000004	18.767819136083556	5.426865451978762	3.6131400418555453	18.803836499679097	5.422757047132185	3.5713435298493317
1.5	17.62746311835901	4.901162461843081	3.109367396409739	17.653925428313404	4.895109368430237	3.0730941472750746
1.6000000000000005	16.304117663474685	4.299436892657119	2.543630163763668	16.323809976378637	4.293197916458538	2.5151564285908936
1.7000000000000002	14.833529569277164	3.651675172782639	1.9673565277278287	14.848902975238795	3.646565986635774	1.9473960722569637
1.8000000000000007	13.26687846127872	2.9951490378107977	1.4322432059567567	13.279791715090422	2.9918992559667923	1.4200360255069795
1.9000000000000004	11.662408914141746	2.367288197641598	0.9775822871340759	11.674079305805412	2.3660589705970754	0.9714015534018042
2.0	10.07737804089106	1.7994667689029873	0.6232983193188418	10.08843548409496	1.7999908696536897	0.6211000406442423
2.1000000000000005	8.561685950937777	1.3129962881611497	0.36986257670103434	8.572352038003938	1.3147656395430218	0.3698267129929343
2.2	7.154085352596875	0.9177488030120988	0.20346421063985232	7.164323437657435	0.9201912314633496	0.2042846738595999
2.3000000000000007	5.880830330223396	0.6131089006272422	0.10331968339259924	5.890489660047855	0.6157184740203464	0.10424570511622998
2.4000000000000004	4.756200968209004	0.3904592215969702	0.04820062139528107	4.765123121294131	0.39286865973716956	0.048915893203152296
2.5	3.7842795591448666	0.2363438160662266	0.020547864655470535	3.7923355641952914	0.23834252539280953	0.020997274033505563
2.6000000000000005	2.9612163287013384	0.1355082746715666	0.007956032985214452	2.9683384440774394	0.13702382229889087	0.008197559927435502
2.7	2.277553520908649	0.07331044962227302	0.0027789179386704683	2.2837277554099953	0.07436909756438262	0.002892109627199182
2.8000000000000007	1.720297537905055	0.0372620425512487	0.0008689031736934307	1.7255562903008053	0.037945429660797614	0.0009155092858860282
2.9000000000000004	1.2745852733127252	0.01770801308319538	0.00024113626680864444	1.2789910528583512	0.0181157582602416	0.00025802178982278984
3.0	0.9249621432409249	0.007826150849725448	5.88490152891496e-05	0.928594034553571	0.008050654878803182	6.422270564700256e-05
3.1000000000000005	0.6562813786461948	0.003197636138691406	1.2531780346109109e-05	0.659226375827377	0.0033113724109876852	1.4027084048812953e-05
3.2	0.4543042184149171	0.0011999771677156383	2.344020518794172e-06	0.45665040061466505	0.0012527874828488009	2.7049905643572163e-06
3.3000000000000007	0.30607885455712547	0.00041064336643347225	4.282359795909328e-07	0.30791130096947245	0.00043301254955340553	5.034835674820198e-07
3.4000000000000004	0.20014400578679414	0.0001271517656226183	1.255830814300233e-07	0.20154294777464984	0.00013574841059171142	1.3883612916245568e-07
3.5	0.12662592831950625	3.534029573451671e-05	8.650079492719863e-08	0.1276659818743108	3.831937715693773e-05	8.839170158196824e-08
3.6000000000000005	0.07724566552659665	8.766790551671818e-06	8.310117783663443e-08	0.07799552894620093	9.69118015660088e-06	8.319324235221168e-08
3.7	0.04526339228338856	1.959597889660339e-06	8.308541579652025e-08	0.045785271486545986	2.2144835229084224e-06	8.308541579652025e-08
3.8000000000000007	0.025371254190527145	4.342607692208344e-07	8.308541579652025e-08	0.025720105100278737	4.960756618916798e-07	8.308541579652025e-08
3.9000000000000004	0.013542446328068343	1.3862578191960944e-07	8.308541579652025e-08	0.013765230939005104	1.5157516321729152e-07	8.308541579652025e-08
4.0	0.006849935818954928	9.013638258322331e-08	8.308541579652025e-08	0.006985138226799692	9.24959180337363e-08	8.308541579652025e-08


==> anc/Fig4_vn_CLVisc_vHLLE.txt <==
# y 	 v1_CLVisc_pi+ 	 v1_CLVisc_K+ 	 v1_CLVisc_p 	 v1_vHLLE_pi+ 	 v1_vHLLE_K+ 	 v1_vHLLE_p 	 v2_CLVisc_pi+ 	 v2_CLVisc_K+ 	 v2_CLVisc_p 	 v2_vHLLE_pi+ 	 v2_vHLLE_K+ 	 v2_vHLLE_p 	 v3_CLVisc_pi+ 	 v3_CLVisc_K+ 	 v3_CLVisc_p 	 v3_vHLLE_pi+ 	 v3_vHLLE_K+ 	 v3_vHLLE_p 
0.007775651001416667	0.00082203134463107	0.0004449192250674886	0.0004938241835797892	0.0007836899530398834	0.00043077505700503946	0.0004902841372541045	3.5542120027712676e-05	8.230460424990115e-06	5.662102153285788e-06	3.373159074509089e-05	7.96381427048696e-06	5.46852470936362e-06	1.992259717579126e-07	3.3629846746226935e-08	7.557101018155167e-08	3.6588037002725274e-08	9.096382007665103e-08	4.3108267932896294e-08
0.041057645025166664	0.00408601845279791	0.0023345960842640393	0.0026029451215812747	0.003899771834562174	0.0022605176578317215	0.0025839366808940306	0.0009104881575740293	0.00022724730534108637	0.000157948553568684	0.0008637855381565389	0.00021840734141578464	0.00015371370915363505	2.1749228612574307e-05	2.4998503287184442e-06	1.2470815332890442e-06	2.1398735013379388e-05	2.42005681864668e-06	1.3647784781485093e-06
0.10129961767258333	0.00797684742909484	0.005587792856780373	0.006353250663489807	0.007655354282333216	0.005415022314237954	0.0063076352324311444	0.0039677343392897375	0.0013448262313804887	0.0009526704453156728	0.003778207278319411	0.0012933393379708459	0.0009270237642827055	0.00020375201813138948	3.57497004950553e-05	1.9524034048226188e-05	0.0002003852658772465	3.5116552052058906e-05	1.9411552238101647e-05
0.18916246051699998	0.010387226367167835	0.009588292710657108	0.011486125543412367	0.010072527663138974	0.009314126247996038	0.01140888368030542	0.008173297777133912	0.0043426070614678725	0.0032333118136704565	0.007830231271942639	0.0041858638521541655	0.003149027129277556	0.000620641668194024	0.00021459892368584844	0.00012426444317802497	0.000610375815901015	0.0002102196955408824	0.0001239237784490144
0.3056352268125833	0.011678204848744865	0.013103772480663082	0.017274035418652793	0.011479347186183753	0.012793731802442986	0.01717613736176135	0.012913741610178808	0.009831918258399299	0.007959068851110912	0.01246193134473133	0.00951642466693265	0.007766474337644458	0.0012770020331251612	0.0007810194541959319	0.0004987846168963388	0.0012556714691884388	0.0007649664968482427	0.000497412654193481
0.45211138561783326	0.011958489986585686	0.014756911662023225	0.022337063728287285	0.011965799959841282	0.01454230472157321	0.022264652101443926	0.018900700147412162	0.017559182634167933	0.015698167167868822	0.018398923287863612	0.017106811784517777	0.015371985417555202	0.0024437175756415394	0.002068844110531572	0.001481571612802418	0.002399741921055514	0.002025741441671961	0.0014774023649301094
0.6304930188844167	0.010412562030346274	0.013453996941457125	0.02475367433512768	0.010734910552304185	0.01350911006357934	0.024811875333371976	0.026414971265078368	0.026719918326120612	0.026053391201186556	0.02598556906167681	0.02626449583017002	0.025656298811021855	0.0046160286718613655	0.004482235224460287	0.003536563709548517	0.004523466595511376	0.004385902609195528	0.0035247680930830076
0.8433523806682499	0.006573534581538313	0.008377018665553945	0.02247234089255195	0.007201844411680374	0.00891112933562039	0.022846836965883372	0.034788585822782776	0.03621333803080999	0.03750362405173717	0.03466252325191223	0.03600777965552547	0.037242496456360526	0.008399996917509816	0.008506994045852827	0.007157515100965994	0.008213024364268129	0.008315245637365958	0.007124027150546771
1.0941902068479998	0.010412736539118204	0.007361883944752939	0.014112845064692306	0.009519313916769571	0.006928713821849827	0.014999898326747668	0.042402769765853304	0.044491482229073474	0.047756212428693205	0.042933805428137774	0.04490440231828487	0.04799697929239769	0.014371031936518428	0.014655768343091933	0.012784275190071677	0.014016170830569254	0.01430100593735973	0.012690173648976616
1.3878673090275	0.028908100456534743	0.025829475532362135	0.01122824564110675	0.026463680894596654	0.02367654572139709	0.010096832719846984	0.046910856389370904	0.04936141977319901	0.05414943789704311	0.04855986730276403	0.0508614003217264	0.05539422640243679	0.022964324648113685	0.02334193523115847	0.02077889215078692	0.022321005562851028	0.022710771291422474	0.020529914399005294
1.73137324162075	0.05851490967648456	0.055724301074571485	0.0380365387903866	0.05426141924530323	0.05175536571911264	0.03438207067653257	0.04550616398110521	0.048141413208998604	0.053850875828252896	0.04880513479287337	0.0512650786319045	0.05669394499908778	0.0344781054738073	0.034860534584591894	0.03150958109011731	0.03333745320557203	0.03375195154850267	0.03090195177370694
2.135324518894083	0.10038455924298285	0.09781986196726669	0.08025217308896478	0.09368149008012244	0.0913942799532366	0.07406935326697267	0.035056082022354024	0.03777618035603007	0.04369138840653331	0.040572862187724906	0.04309585526063998	0.048776423554247064	0.04925777196494227	0.049549106133072264	0.04547057297862249	0.04724549438250248	0.0475972641713387	0.04410171000460548
2.6172932641461664	0.15629610398593813	0.15392328489020107	0.13782230435568127	0.14634805833868592	0.14423778607917634	0.1283023952728018	0.011908587832554678	0.01465623759920473	0.020044926575955403	0.02024747862468577	0.022783473254548492	0.02794311697739864	0.06819803115321099	0.06828565906941288	0.06375150784009523	0.06464399101994014	0.06482796801961216	0.06087804942215261
3.2108902755404998	0.22905022110078893	0.2268686303028622	0.2134537050342564	0.21496561058996147	0.21302045310365672	0.1996483642909309	0.029123101662503478	0.026395689871610766	0.023483362238925342	0.017680212501658778	0.015248884741785533	0.01164167796668562	0.09403422240999795	0.09378571009078121	0.08931721706350762	0.08776485068257177	0.08765117612734973	0.08363418900223529
4.002173797723833	0.3260926057930019	0.3241396971052107	0.31468062769346944	0.30693912259987916	0.30517947186075395	0.2955805525446957	0.09906140191553356	0.09641781069922052	0.0964233010062148	0.08370828854400543	0.08130525225793223	0.08018124903990499	0.13549232768067834	0.1347771054411165	0.13121211908111555	0.1244958712444222	0.12394134189444483	0.12049768387861155


==> anc/Fig5_dNdmT_sqrts17GeV.txt <==
# mT_SMASH_vHLLE 	 dN/dmT_piminus_SMASH_vHLLE 	 dN/dmT_Kminus_SMASH_vHLLE 
0.049999999999999906	2024.5558510638307	91.45688073394496
0.15000000000000024	1088.0555555555545	63.12015503875966
0.25	601.72293814433	42.04832214765102
0.35000000000000064	343.60860655737645	27.611242603550263
0.4500000000000004	201.9940476190475	18.092063492063488
0.549999999999999	120.5465116279072	11.804306220095707
0.6499999999999991	73.71002538071076	7.6117903930131074
0.75	45.56306306306302	5.033734939759031
0.9000000000000008	22.8843930635838	2.6967741935483858
1.099999999999998	9.15367528271407	1.1963949843260206
1.2999999999999983	3.7559109874826193	0.49470752089136555
1.5	1.556166056166055	0.23283208020050103
1.6999999999999986	0.6735582154515786	0.11173120728929395
1.9000000000000035	0.279563297350343	0.0423799582463465
2.199999999999996	0.08746792130025681	0.01451762523191097
2.5999999999999965	0.016252739225712225	0.00294830371567044
3.0	0.0031867431485022276	0.0006080114449213156


==> anc/Fig5_dNdmT_sqrts8GeV.txt <==
# mT_SMASH_vHLLE 	 dN/dmT_piminus_SMASH_vHLLE 	 dN/dmT_Kminus_SMASH_vHLLE 
0.049999999999999906	1361.507978723405	42.544036697247705
0.15000000000000024	690.9253472222215	28.418604651162784
0.25	359.06829896907226	18.167785234899334
0.35000000000000064	195.77971311475375	11.524260355029574
0.4500000000000004	110.3588435374149	7.416931216931216
0.549999999999999	64.35537790697684	4.643062200956944
0.6499999999999991	38.00761421319802	2.972925764192143
0.75	23.023085585585562	1.889959839357428
0.9000000000000008	11.123314065510591	0.9711469534050174
1.099999999999998	4.3059369951534805	0.3918495297805648
1.2999999999999983	1.6608136300417269	0.16866295264623973
1.5	0.6462148962148957	0.06892230576441095
1.6999999999999986	0.26210554951033754	0.03006833712984058
1.9000000000000035	0.10635426889106953	0.012421711899791216
2.199999999999996	0.03378956372968355	0.0039424860853432345
2.5999999999999965	0.004702337472607751	0.0008481421647819074
3.0	0.001075525812619502	0.0001072961373390557


==> anc/Fig5_dNdy_sqrts17GeV.txt <==
# y_SMASH_vHLLE 	 dN/dy_piminus_SMASH_vHLLE 	 dN/dy_Kminus_SMASH_vHLLE 
-3.899999999999995	1.106449999999999	0.0006999999999999995
-3.699999999999993	2.258050000000003	0.005150000000000007
-3.5	4.110549999999996	0.026349999999999974
-3.300000000000006	7.0073500000000095	0.08670000000000011
-3.1000000000000005	11.188899999999991	0.2327499999999998
-2.9000000000000004	17.008399999999984	0.5389999999999995
-2.699999999999995	24.54859999999998	1.158949999999999
-2.5	34.045050000000046	2.1776000000000026
-2.300000000000004	45.257900000000056	3.7225000000000046
-2.099999999999996	57.875299999999946	5.745799999999996
-1.9000000000000035	71.52344999999994	7.972999999999993
-1.6999999999999986	85.40364999999993	10.21199999999999
-1.5	99.00405000000013	12.315400000000015
-1.2999999999999983	111.4939999999999	14.274849999999986
-1.099999999999998	122.42700000000016	15.945950000000021
-0.9000000000000008	131.72599999999989	17.397949999999987
-0.7000000000000013	138.75399999999988	18.657099999999986
-0.5	143.6173500000002	19.544700000000024
-0.3000000000000005	146.9715499999999	20.17099999999998
-0.09999999999999981	148.46250000000018	20.474050000000027
0.09999999999999981	148.44579999999988	20.457399999999982
0.3000000000000005	146.65149999999988	20.165599999999984
0.5	143.27254999999988	19.405949999999983
0.7000000000000013	138.07659999999987	18.452549999999984
0.9000000000000008	131.08355000000046	17.310200000000062
1.099999999999998	122.0624499999999	15.861999999999988
1.2999999999999983	111.2376499999999	14.228299999999987
1.5	98.66399999999992	12.32624999999999
1.6999999999999986	85.35304999999993	10.223749999999992
1.9000000000000035	71.40555000000026	7.983300000000029
2.099999999999996	57.77384999999995	5.742199999999995
2.300000000000004	45.096349999999966	3.7586499999999967
2.5	33.88874999999997	2.203449999999998
2.699999999999995	24.46379999999998	1.160199999999999
2.9000000000000004	16.90595000000006	0.543800000000002
3.1000000000000005	11.17874999999999	0.23654999999999982
3.300000000000006	6.957899999999993	0.09154999999999991
3.5	4.112249999999997	0.026299999999999976
3.699999999999993	2.221849999999998	0.005749999999999995
3.899999999999995	1.0891000000000037	0.0008500000000000031


==> anc/Fig5_dNdy_sqrts8GeV.txt <==
# y_SMASH_vHLLE 	 dN/dy_piminus_SMASH_vHLLE 	 dN/dy_Kminus_SMASH_vHLLE 
-3.899999999999995	0.057499999999999954	9.999999999999992e-05
-3.699999999999993	0.16480000000000022	0.00030000000000000035
-3.5	0.4492999999999996	0.0008499999999999993
-3.300000000000006	1.0945000000000014	0.0030500000000000037
-3.1000000000000005	2.287449999999998	0.008799999999999992
-2.9000000000000004	4.225249999999996	0.029949999999999977
-2.699999999999995	7.2694999999999945	0.0982499999999999
-2.5	11.592800000000015	0.2591500000000003
-2.300000000000004	17.35465000000002	0.5815500000000008
-2.099999999999996	24.452799999999982	1.1369999999999991
-1.9000000000000035	32.83234999999998	1.9939499999999983
-1.6999999999999986	41.752149999999965	3.0020499999999974
-1.5	50.90430000000007	4.1649500000000055
-1.2999999999999983	59.92649999999995	5.220049999999995
-1.099999999999998	68.19390000000008	6.179000000000007
-0.9000000000000008	75.21714999999993	7.010549999999993
-0.7000000000000013	81.02079999999992	7.665799999999994
-0.5	85.2026500000001	8.16935000000001
-0.3000000000000005	87.64279999999994	8.504899999999992
-0.09999999999999981	89.08950000000011	8.696400000000011
0.09999999999999981	88.97764999999991	8.697599999999992
0.3000000000000005	87.54089999999992	8.465549999999991
0.5	84.71579999999993	8.107349999999993
0.7000000000000013	80.46224999999994	7.5591999999999935
0.9000000000000008	74.66315000000026	6.900250000000025
1.099999999999998	67.52489999999995	6.0991499999999945
1.2999999999999983	59.306399999999954	5.1467499999999955
1.5	50.49889999999996	4.057099999999997
1.6999999999999986	41.389099999999964	2.9600999999999975
1.9000000000000035	32.395200000000116	1.9633000000000072
2.099999999999996	24.17984999999998	1.144249999999999
2.300000000000004	17.122199999999985	0.5799499999999995
2.5	11.50539999999999	0.25524999999999975
2.699999999999995	7.244949999999994	0.10124999999999991
2.9000000000000004	4.256850000000015	0.030000000000000106
3.1000000000000005	2.286549999999998	0.008949999999999993
3.300000000000006	1.093599999999999	0.002699999999999998
3.5	0.45049999999999957	0.0008499999999999993
3.699999999999993	0.17149999999999985	0.00019999999999999985
3.899999999999995	0.055550000000000196	0.0


==> anc/Fig6_Freezeout_Diagram.txt <==
# sqrts [GeV] 	 muB [GeV]	 muB_sigma [GeV]	 T [GeV]	 T_sigma [GeV]
4.3	0.5761696397205522	0.06525317731513765	0.13326802536084664	0.00716285468291488
6.4	0.4378105582159892	0.07249672391709816	0.14653913770512292	0.0057906447240413375
7.7	0.3831394035707653	0.06841970533591049	0.15072616745333844	0.004787071737487118
8.8	0.352926528319579	0.07378243112034552	0.15264314391498793	0.004869527752966376
17.3	0.21760419821244767	0.06664696723832164	0.15978020454186376	0.003023588303175091
27.0	0.1761182380664974	0.0961384136762513	0.16055507756410511	0.005068848833777574
39.0	0.15176815643494376	0.10245938294138277	0.16109941202766767	0.005467643570349009
62.4	0.10974691994427462	0.06746899411732682	0.16290747344051745	0.0024477468406923896
130.0	0.08005062617369227	0.05827119611043783	0.16360055922596692	0.0015810385197416086
200.0	0.10365491335482853	0.08862563146194416	0.16273478713763287	0.0035020873889380364


==> anc/Fig7_dNdmT_sqrts17GeV.txt <==
# mT 	 dN/dmT_piminus_SMASH_vHLLE 	 dN/dmT_Kminus_SMASH_vHLLE 	 N/dmT_proton_SMASH_vHLLE 	 dN/dmT_piminus_SMASH 	 dN/dmT_Kminus_SMASH 	 N/dmT_proton_SMASH 
0.049999999999999906	2182.1622340425542	98.2743119266055	57.2338056680162	2347.7127659574476	60.706422018348626	70.22267206477733
0.15000000000000024	1181.3732638888878	69.40465116279067	47.034007352941174	1282.7951388888875	39.03875968992246	50.34466911764705
0.25	654.2628865979382	46.31812080536914	37.124158249158256	711.1340206185567	25.97315436241611	36.02272727272728
0.35000000000000064	375.27971311475346	30.319526627218895	28.335015527950283	407.4999999999993	15.390532544378681	24.611801242235998
0.4500000000000004	220.76870748299308	19.84444444444444	21.163904899135446	235.58673469387742	9.206349206349204	15.817723342939477
0.549999999999999	132.93822674418627	13.128229665071785	15.215053763440872	139.93459302325604	5.3732057416267995	10.252016129032265
0.6499999999999991	81.26459390862955	8.580349344978174	10.811397984886657	84.42893401015237	3.305676855895199	6.0295969773299785
0.75	50.384572072072025	5.609236947791159	7.479265402843596	50.84459459459455	1.9357429718875485	3.838862559241703
0.9000000000000008	25.256502890173397	2.9964157706093175	4.377856365614798	23.74036608863197	0.8315412186379924	1.7981501632208918
1.099999999999998	10.131865912762539	1.31959247648903	2.0818204121687955	7.877625201938623	0.2727272727272731	0.6452404317958789
1.2999999999999983	4.176634214186376	0.5738161559888587	0.9464924039320832	2.527816411682896	0.07938718662952655	0.2100089365504917
1.5	1.724358974358973	0.25551378446115264	0.426066447908121	0.8043345543345535	0.025062656641603984	0.07485643970467591
1.6999999999999986	0.7229325353645273	0.11924829157175411	0.198445792266869	0.2339499455930361	0.010250569476082012	0.035064442759666435
1.9000000000000035	0.32004416094209964	0.04947807933194149	0.08368569415081034	0.06256133464180559	0.0020876826722338176	0.008809020436927403
2.199999999999996	0.09698460222412338	0.01646567717996292	0.0274458253664755	0.014970059880239549	0.0	0.001991714467813897
2.5999999999999965	0.01858108108108111	0.003109854604200327	0.006218202374222732	0.00045653761869978153	0.0	0.0007066139061616739
3.0	0.00370458891013384	0.0007153075822603713	0.0010474860335195524	0.0	0.0	0.0


==> anc/Fig7_dNdmT_sqrts4GeV.txt <==
# mT 	 dN/dmT_piminus_SMASH_vHLLE 	 dN/dmT_Kminus_SMASH_vHLLE 	 N/dmT_proton_SMASH_vHLLE 	 dN/dmT_piminus_SMASH 	 dN/dmT_Kminus_SMASH 	 N/dmT_proton_SMASH 
0.049999999999999906	993.6196808510643	13.299082568807341	199.77985829959516	1157.3138297872345	5.908256880733946	218.13765182186236
0.15000000000000024	482.5451388888884	8.648837209302322	141.7518382352941	568.2465277777773	3.1705426356589133	160.73988970588232
0.25	222.9690721649485	5.269127516778525	95.95496632996637	264.27835051546396	1.6442953020134232	107.91245791245792
0.35000000000000064	108.41188524590144	3.124260355029582	62.32065217391299	132.26434426229483	0.9585798816568037	67.31754658385087
0.4500000000000004	55.38520408163263	1.8613756613756611	39.766570605187326	70.79081632653057	0.44973544973544954	42.330691642651296
0.549999999999999	30.246366279069814	1.0650717703349295	24.827620967741954	38.64825581395355	0.25358851674641175	24.939516129032278
0.6499999999999991	16.737944162436573	0.6524017467248914	15.305730478589432	21.7322335025381	0.17030567685589534	14.924433249370287
0.75	9.31024774774774	0.369477911646586	9.38122037914691	11.396396396396385	0.0923694779116465	8.696682464454968
0.9000000000000008	4.059971098265894	0.16505376344086015	4.650027203482045	4.906069364161847	0.03584229390681001	3.8669749727965166
1.099999999999998	1.3061389337641383	0.060815047021943666	1.7062070657507382	1.239903069466884	0.007836990595611297	1.1886653581943092
1.2999999999999983	0.4507997218358838	0.02284122562674098	0.633824843610367	0.32162726008344966	0.0013927576601671324	0.39544235924933013
1.5	0.1477411477411476	0.008521303258145355	0.23328547990155846	0.08852258852258844	0.0012531328320801993	0.10254306808859713
1.6999999999999986	0.0480141458106638	0.002619589977220959	0.08605003790750573	0.021762785636561498	0.0	0.019901440485216082
1.9000000000000035	0.01656035328753678	0.0008350730688935271	0.03356236786469341	0.004906771344455341	0.0	0.012332628611698367
2.199999999999996	0.004437553464499581	0.0001855287569573287	0.009042383683875091	0.001069289991445682	0.0	0.004780114722753352
2.5999999999999965	0.0005478451424397379	4.0387722132471785e-05	0.0014485585076314319	0.0	0.0	0.00035330695308083697
3.0	7.966857871255571e-05	3.576537911301857e-05	0.00015871000507872003	0.0	0.0	0.0


==> anc/Fig7_dNdmT_sqrts7GeV.txt <==
# mT 	 dN/dmT_piminus_SMASH_vHLLE 	 dN/dmT_Kminus_SMASH_vHLLE 	 N/dmT_proton_SMASH_vHLLE 	 dN/dmT_piminus_SMASH 	 dN/dmT_Kminus_SMASH 	 N/dmT_proton_SMASH 
0.049999999999999906	1368.885638297873	41.01100917431193	97.38562753036436	1491.22340425532	20.091743119266056	122.58097165991906
0.15000000000000024	701.5555555555549	27.17441860465115	75.2642463235294	753.3506944444437	12.67441860465116	86.68198529411764
0.25	364.7036082474227	17.670469798657724	56.035353535353565	389.7164948453609	6.389261744966444	57.516835016835024
0.35000000000000064	196.70594262295046	11.049112426035489	39.77911490683226	205.23565573770455	4.242603550295853	36.071428571428534
0.4500000000000004	111.45493197278907	7.002116402116401	27.498919308357348	117.53401360544211	2.042328042328042	22.157780979827084
0.549999999999999	64.28488372093034	4.414832535885172	18.704301075268834	66.62063953488382	1.2153110047846905	12.930107526881729
0.6499999999999991	38.04949238578685	2.8004366812227097	12.505352644836282	37.766497461928985	0.6637554585152844	7.556675062972296
0.75	22.733108108108084	1.7248995983935727	8.422393364928901	20.82207207207205	0.333333333333333	4.466824644549759
0.9000000000000008	10.923892100192672	0.879928315412186	4.4874863982589765	8.391136801541421	0.15232974910394256	1.8539173014145807
1.099999999999998	4.0945072697899905	0.3547021943573673	1.9287291462217881	2.463651050080779	0.04075235109717874	0.6182531894013746
1.2999999999999983	1.5415507649513234	0.14777158774373278	0.8122207327971411	0.5841446453407517	0.008356545961002795	0.15750670241286877
1.5	0.6018009768009763	0.06052631578947363	0.3409557013945855	0.16330891330891317	0.0025062656641603987	0.05947497949138633
1.6999999999999986	0.24523939064200242	0.02243735763097952	0.14139499620924956	0.03400435255712734	0.0	0.019901440485216082
1.9000000000000035	0.08979391560353275	0.011586638830897689	0.05761099365750522	0.009813542688910682	0.0010438413361169088	0.005285412262156441
2.199999999999996	0.02785500427716002	0.002829313543599262	0.01716857871255579	0.0016039349871685231	0.0	0.001195028680688338
2.5999999999999965	0.004382761139517903	0.0005250403877221332	0.0034270774448841193	0.0	0.0	0.0
3.0	0.0007966857871255569	7.153075822603713e-05	0.0007300660233621122	0.0	0.0	0.0


==> anc/Fig7_dNdy_sqrts17GeV.txt <==
# y 	 dN/dy_piminus_SMASH_vHLLE 	 dN/dy_Kminus_SMASH_vHLLE 	 N/dy_proton_SMASH_vHLLE 	 dN/dy_piminus_SMASH 	 dN/dy_Kminus_SMASH 	 N/dy_proton_SMASH 
-3.899999999999995	0.9658499999999991	0.0008999999999999992	4.999999999999996e-05	-0.06051282051282052	-0.0	-1.2820512820512822e-05
-3.699999999999993	1.9970000000000026	0.004200000000000005	0.0038000000000000048	4.442500000000006	0.0055000000000000075	0.019000000000000027
-3.5	3.685049999999997	0.02459999999999998	0.09924999999999992	7.4959999999999924	0.022499999999999982	0.23049999999999982
-3.300000000000006	6.388100000000008	0.0765000000000001	0.8468000000000011	11.882500000000018	0.06950000000000009	1.7575000000000025
-3.1000000000000005	10.295249999999992	0.19979999999999984	7.113699999999994	17.926999999999985	0.18099999999999986	9.335499999999993
-2.9000000000000004	15.886949999999986	0.4714999999999996	23.12859999999998	25.436999999999976	0.40849999999999964	27.199499999999976
-2.699999999999995	23.30159999999998	1.0256999999999992	13.82094999999999	33.98100000000005	0.7370000000000011	22.24250000000003
-2.5	32.82120000000004	2.0252500000000024	13.730750000000018	44.05449999999996	1.2064999999999988	25.396999999999977
-2.300000000000004	44.267050000000054	3.5843000000000047	15.80910000000002	54.58000000000008	1.8920000000000028	29.888500000000043
-2.099999999999996	57.654849999999946	5.684249999999995	18.918499999999984	65.91249999999994	2.6124999999999976	32.57549999999997
-1.9000000000000035	72.36369999999994	8.117699999999992	22.690299999999983	78.46650000000001	3.3720000000000003	34.11650000000001
-1.6999999999999986	87.53224999999993	10.63339999999999	26.34794999999998	90.46300000000002	4.195000000000001	34.27250000000001
-1.5	102.84625000000013	13.094650000000016	29.467900000000036	103.18249999999992	5.2789999999999955	33.90449999999997
-1.2999999999999983	116.9711499999999	15.246799999999988	31.58079999999997	116.42900000000002	6.430500000000002	32.319
-1.099999999999998	129.60115000000016	17.15860000000002	32.84665000000004	129.127	7.507000000000001	30.934500000000007
-0.9000000000000008	140.30519999999987	18.791999999999984	33.23819999999997	141.23350000000002	8.755	29.514000000000003
-0.7000000000000013	148.83479999999986	20.133699999999983	32.76469999999997	151.68999999999997	9.672499999999996	28.23599999999999
-0.5	155.3531500000002	21.241400000000027	31.93725000000004	160.7435	10.4945	27.309500000000007
-0.3000000000000005	159.30479999999986	21.91514999999998	30.922649999999972	166.8995	11.0525	26.7425
-0.09999999999999981	161.3595500000002	22.352450000000026	30.34135000000004	170.25	11.431000000000001	26.1265
0.09999999999999981	161.62214999999986	22.378749999999982	30.407699999999974	171.022	11.348	26.299500000000002
0.3000000000000005	159.34859999999986	21.959449999999983	31.031399999999973	167.491	11.075	26.561
0.5	155.35974999999988	21.308849999999985	31.998949999999972	161.07300000000004	10.525000000000002	27.268500000000007
0.7000000000000013	148.97374999999988	20.26654999999998	32.91009999999997	152.00399999999993	9.697999999999997	28.26399999999999
0.9000000000000008	140.2580000000005	18.917050000000067	33.19585000000012	141.25250000000003	8.680000000000001	29.435500000000008
1.099999999999998	129.49479999999988	17.200399999999984	32.84009999999997	129.22150000000002	7.543000000000002	31.15500000000001
1.2999999999999983	116.6511499999999	15.194649999999987	31.495699999999974	116.59800000000003	6.4350000000000005	32.64450000000001
1.5	102.2512999999999	13.01914999999999	29.277549999999977	103.88049999999991	5.211999999999995	33.64999999999997
1.6999999999999986	86.87184999999992	10.60644999999999	26.106249999999978	90.77300000000002	4.3455	34.42300000000001
1.9000000000000035	71.54965000000026	8.079950000000029	22.281250000000078	78.141	3.3885000000000005	34.2625
2.099999999999996	56.93854999999995	5.599099999999995	18.624549999999985	65.96499999999993	2.5939999999999976	32.727999999999966
2.300000000000004	43.659299999999966	3.510949999999997	15.554849999999986	54.84900000000008	1.904500000000003	29.58200000000004
2.5	32.29914999999997	1.9718999999999982	13.626549999999988	43.84949999999996	1.227499999999999	25.472999999999978
2.699999999999995	22.99554999999998	1.008299999999999	14.008049999999988	33.86800000000005	0.7695000000000011	22.423500000000033
2.9000000000000004	15.740700000000055	0.46430000000000166	22.409300000000076	25.42849999999998	0.40399999999999964	26.744499999999977
3.1000000000000005	10.235299999999992	0.2018499999999998	7.091999999999994	18.01699999999998	0.18249999999999983	9.406999999999991
3.300000000000006	6.343249999999995	0.07564999999999994	0.8634999999999992	11.940000000000017	0.0635000000000001	1.7575000000000025
3.5	3.6911999999999967	0.02269999999999998	0.09969999999999993	7.497999999999994	0.025499999999999978	0.2244999999999998
3.699999999999993	1.9863499999999983	0.003999999999999997	0.004799999999999996	4.382000000000006	0.002000000000000003	0.01350000000000002
3.899999999999995	0.9600000000000034	0.0005000000000000019	0.0002500000000000009	2.269999999999998	0.0	0.0009999999999999992


==> anc/Fig7_dNdy_sqrts4GeV.txt <==
# y 	 dN/dy_piminus_SMASH_vHLLE 	 dN/dy_Kminus_SMASH_vHLLE 	 N/dy_proton_SMASH_vHLLE 	 dN/dy_piminus_SMASH 	 dN/dy_Kminus_SMASH 	 N/dy_proton_SMASH 
-3.899999999999995	0.00029999999999999976	0.0	0.0	-0.0	-0.0	-0.0
-3.699999999999993	0.0007500000000000009	0.0	0.0	0.0	0.0	0.0
-3.5	0.0042999999999999965	0.0	0.0	0.0014999999999999985	0.0	0.0
-3.300000000000006	0.015050000000000018	0.0	0.0	0.025500000000000037	0.0	0.0
-3.1000000000000005	0.05269999999999995	0.0	0.0	0.1124999999999999	0.0	0.0
-2.9000000000000004	0.15979999999999986	9.999999999999992e-05	4.999999999999996e-05	0.3234999999999997	0.0	0.0
-2.699999999999995	0.4304999999999996	0.0003999999999999997	4.999999999999996e-05	0.8395000000000011	0.0	0.0
-2.5	1.0138000000000011	0.0013000000000000017	0.0011000000000000014	1.7994999999999985	0.0004999999999999996	0.0
-2.300000000000004	2.1246000000000027	0.005000000000000006	0.010600000000000014	3.602500000000005	0.0005000000000000008	0.008500000000000013
-2.099999999999996	3.9969999999999963	0.020999999999999984	0.11309999999999991	6.249499999999994	0.002499999999999998	0.14749999999999988
-1.9000000000000035	6.803499999999994	0.06544999999999994	0.9098999999999992	10.055000000000001	0.011500000000000003	1.3160000000000003
-1.6999999999999986	10.84549999999999	0.16479999999999986	5.229549999999996	15.258000000000004	0.037500000000000006	7.399000000000001
-1.5	15.991300000000022	0.36230000000000046	23.345750000000027	21.81199999999998	0.08949999999999993	29.101499999999973
-1.2999999999999983	22.187599999999982	0.6733999999999994	23.876699999999982	28.908000000000005	0.18000000000000005	32.595000000000006
-1.099999999999998	28.99270000000004	1.0607000000000013	32.08045000000004	36.31900000000001	0.30850000000000005	40.782000000000004
-0.9000000000000008	36.10044999999997	1.4794999999999987	43.79384999999996	44.258500000000005	0.44150000000000006	51.64950000000001
-0.7000000000000013	42.77384999999997	1.8596999999999984	54.29619999999995	51.40599999999998	0.5729999999999998	60.81049999999998
-0.5	48.53030000000006	2.157900000000003	62.41640000000008	57.84100000000001	0.7060000000000001	68.11100000000002
-0.3000000000000005	52.68279999999995	2.323999999999998	67.71024999999995	62.8395	0.792	73.075
-0.09999999999999981	55.11275000000007	2.3974000000000033	70.44005000000008	65.3375	0.849	75.8175
0.09999999999999981	55.138449999999956	2.422699999999998	70.33284999999994	65.6155	0.8295	75.6045
0.3000000000000005	52.733249999999956	2.316049999999998	68.10349999999994	62.890499999999996	0.8055	73.113
0.5	48.45579999999996	2.1329999999999982	62.883849999999946	58.29700000000001	0.7275000000000001	68.4535
0.7000000000000013	42.66559999999997	1.8355999999999986	54.694299999999956	51.646999999999984	0.6169999999999998	60.75899999999998
0.9000000000000008	36.112700000000125	1.4685500000000051	44.23485000000015	44.11500000000001	0.45650000000000013	51.429500000000004
1.099999999999998	28.966449999999973	1.043549999999999	32.29034999999997	36.389500000000005	0.29400000000000004	40.63850000000001
1.2999999999999983	22.09644999999998	0.6437999999999994	23.98939999999998	28.942000000000007	0.16750000000000004	32.17400000000001
1.5	15.937149999999985	0.34994999999999965	22.999099999999977	21.795499999999983	0.08199999999999992	29.111499999999975
1.6999999999999986	10.732649999999992	0.15729999999999986	5.450899999999995	15.330500000000004	0.042	7.450000000000001
1.9000000000000035	6.720300000000024	0.06350000000000022	0.9118500000000033	10.173500000000002	0.0145	1.2845000000000002
2.099999999999996	3.9280499999999967	0.021199999999999983	0.1184999999999999	6.284999999999995	0.0009999999999999992	0.1274999999999999
2.300000000000004	2.0992499999999983	0.005799999999999994	0.01084999999999999	3.597000000000005	0.0	0.006000000000000008
2.5	1.0055499999999993	0.0014999999999999987	0.001249999999999999	1.857999999999998	0.0	0.0
2.699999999999995	0.40344999999999964	0.0003999999999999997	0.00014999999999999988	0.8300000000000013	0.0	0.0
2.9000000000000004	0.15195000000000053	0.00020000000000000071	5.000000000000018e-05	0.3434999999999997	0.0	0.0
3.1000000000000005	0.048049999999999954	4.999999999999996e-05	0.0	0.1144999999999999	0.0	0.0
3.300000000000006	0.015299999999999987	0.0	0.0	0.028000000000000042	0.0	0.0
3.5	0.004649999999999996	0.0	0.0	0.002999999999999997	0.0	0.0
3.699999999999993	0.0008999999999999992	0.0	0.0	0.0010000000000000015	0.0	0.0
3.899999999999995	5.000000000000018e-05	0.0	0.0	0.0	0.0	0.0


==> anc/Fig7_dNdy_sqrts7GeV.txt <==
# y 	 dN/dy_piminus_SMASH_vHLLE 	 dN/dy_Kminus_SMASH_vHLLE 	 N/dy_proton_SMASH_vHLLE 	 dN/dy_piminus_SMASH 	 dN/dy_Kminus_SMASH 	 N/dy_proton_SMASH 
-3.899999999999995	0.015899999999999987	0.0	0.0	-0.0010128205128205128	-0.0	-0.0
-3.699999999999993	0.06085000000000008	0.0	0.0	0.17350000000000027	0.0	0.0
-3.5	0.17569999999999986	9.999999999999992e-05	0.0	0.5489999999999995	0.0	0.0
-3.300000000000006	0.5031500000000007	0.0004500000000000006	0.0	1.355500000000002	0.0	0.0
-3.1000000000000005	1.203449999999999	0.0021499999999999983	0.0002499999999999998	2.761499999999997	0.0	0.0009999999999999992
-2.9000000000000004	2.441249999999998	0.0070999999999999935	0.005549999999999996	5.041499999999996	0.0014999999999999985	0.02049999999999998
-2.699999999999995	4.4972999999999965	0.031299999999999974	0.09509999999999992	8.26150000000001	0.01350000000000002	0.2250000000000003
-2.5	7.59855000000001	0.09990000000000013	0.8465000000000011	12.84599999999999	0.038999999999999965	1.8274999999999981
-2.300000000000004	11.964350000000016	0.25840000000000035	5.543750000000007	18.774500000000028	0.12050000000000018	9.241500000000014
-2.099999999999996	17.781199999999984	0.5916499999999995	21.80844999999998	25.984999999999978	0.28149999999999975	28.587499999999974
-1.9000000000000035	24.994399999999978	1.164399999999999	16.887649999999987	34.04200000000001	0.5290000000000001	27.825000000000006
-1.6999999999999986	33.44019999999997	2.0323499999999983	20.351899999999983	42.528000000000006	0.8845000000000002	32.292500000000004
-1.5	42.60395000000006	3.082850000000004	26.177050000000033	50.73099999999995	1.154499999999999	37.59299999999997
-1.2999999999999983	52.18804999999996	4.276499999999996	32.18059999999997	59.23550000000001	1.5265000000000004	41.283500000000004
-1.099999999999998	61.701400000000085	5.355300000000007	37.30240000000005	67.6165	1.8450000000000002	43.42900000000001
-0.9000000000000008	70.27604999999994	6.283799999999995	40.907949999999964	75.45000000000002	2.2590000000000003	43.474500000000006
-0.7000000000000013	77.83114999999994	7.100449999999993	42.80979999999996	82.36449999999996	2.5189999999999992	43.28199999999998
-0.5	83.6660500000001	7.76315000000001	43.19890000000006	87.9055	2.9445000000000006	42.25150000000001
-0.3000000000000005	87.44704999999992	8.132499999999993	42.99544999999996	92.1275	3.088	41.745
-0.09999999999999981	89.51920000000011	8.32620000000001	42.69950000000005	93.4705	3.2270000000000003	41.251
0.09999999999999981	89.37919999999993	8.338999999999993	42.818749999999966	93.854	3.251	40.907
0.3000000000000005	87.23279999999993	8.149099999999994	43.12019999999997	91.34049999999999	3.1125	41.2805
0.5	83.41219999999993	7.676049999999994	43.39814999999996	87.77250000000002	2.835000000000001	42.273500000000006
0.7000000000000013	77.40529999999993	7.072499999999994	42.905199999999965	82.39849999999997	2.550499999999999	43.17349999999998
0.9000000000000008	70.03120000000025	6.261550000000022	41.16525000000014	75.45200000000001	2.2115	43.95350000000001
1.099999999999998	61.479949999999945	5.303149999999996	37.53359999999997	67.436	1.8725000000000005	43.2655
1.2999999999999983	51.94394999999996	4.208749999999997	32.33724999999997	59.230000000000004	1.4960000000000004	41.577000000000005
1.5	42.497249999999966	3.0837999999999974	26.158549999999977	50.64449999999995	1.167999999999999	37.63949999999996
1.6999999999999986	33.28014999999997	2.0243499999999983	20.157149999999984	42.15400000000001	0.8245000000000001	32.3085
1.9000000000000035	24.78550000000009	1.166700000000004	16.41830000000006	33.757000000000005	0.5135000000000001	27.761000000000006
2.099999999999996	17.619849999999985	0.5943999999999995	21.928949999999983	26.01049999999998	0.2554999999999998	28.86599999999998
2.300000000000004	11.83864999999999	0.26274999999999976	5.807099999999996	18.748000000000026	0.11850000000000017	9.151000000000014
2.5	7.507499999999993	0.09474999999999992	0.8399999999999993	12.918999999999988	0.056499999999999946	1.8804999999999983
2.699999999999995	4.411249999999996	0.028999999999999974	0.09419999999999992	8.259000000000013	0.012500000000000018	0.23400000000000032
2.9000000000000004	2.3877500000000085	0.007500000000000027	0.00580000000000002	4.956999999999995	0.003499999999999997	0.013999999999999988
3.1000000000000005	1.168899999999999	0.0014999999999999987	0.0004499999999999996	2.7264999999999975	0.0	0.0
3.300000000000006	0.4874999999999996	0.0003999999999999997	9.999999999999992e-05	1.343500000000002	0.0	0.0
3.5	0.17919999999999986	0.0	0.0	0.5569999999999995	0.0	0.0
3.699999999999993	0.05619999999999995	0.0	0.0	0.1985000000000003	0.0	0.0
3.899999999999995	0.015150000000000052	5.000000000000018e-05	0.0	0.04349999999999996	0.0	0.0


==> anc/Fig8_Exc_Func_dNdy.txt <==
# sqrts 	 dN/dy_piminus_SMASH_vHLLE 	 dN/dy_Kminus_SMASH_vHLLE 	 dN/dy_proton_SMASH_vHLLE 	 dN/dy_piminus_SMASH 	 dN/dy_Kminus_SMASH 	 N/dy_proton_SMASH 
4.3	55.3759	2.426	70.6956	65.8355	0.8435	76.1125
6.4	82.53825	6.37535	51.334700000000005	109.65650000000001	4.38	39.103500000000004
7.7	89.76379999999999	8.35145	42.69915	93.779	3.2445	41.0225
8.8	102.41235	10.341050000000001	39.9968	109.549	4.317	39.211
17.3	161.78365	22.43685	30.299699999999998	171.2045	11.476	26.274
27.0	167.94314999999997	25.456750000000003	23.445349999999998	208.73600000000002	16.4215	20.564500000000002
39.0	176.278	27.8088	20.76955	247.609	21.081	18.856
62.4	224.33970000000002	36.994	21.290149999999997	295.1965	26.054000000000002	17.6675
130.0	250.6775	42.7192	19.12415	367.171	34.255	17.486
200.0	280.16005	48.8526	21.523600000000002	382.4705	35.890499999999996	17.721


==> anc/Fig8_Exc_Func_mean_pT.txt <==
# sqrts 	 mean_pT_piminus_SMASH_vHLLE 	 mean_pT_Kminus_SMASH_vHLLE 	 mean_pT_proton_SMASH_vHLLE 	 mean_pT_piminus_SMASH 	 mean_pT_Kminus_SMASH 	 mean_pT_proton_SMASH 
4.3	0.32154240000000006	0.5196259000000001	0.6994933000000002	0.32386069999999995	0.4537119000000003	0.6777447
6.4	0.3511208	0.5466265	0.7520892000000002	0.35305709999999996	0.48590840000000013	0.6732519000000002
7.7	0.37035879999999993	0.5679073999999998	0.7877438000000002	0.3481696999999999	0.47708879999999987	0.6655096
8.8	0.3755827	0.5754785000000001	0.7991007	0.35377460000000005	0.4883521	0.6706472000000002
17.3	0.4048975	0.6091463000000001	0.8679946000000001	0.38698060000000006	0.5277294	0.7172357000000001
27.0	0.4222887000000001	0.6362612	0.9181838	0.4019289	0.5416578000000001	0.7321871000000002
39.0	0.4225806999999999	0.6364781	0.9233412999999996	0.4106754999999998	0.5497154999999999	0.7324734999999997
62.4	0.4283393999999998	0.6476718000000001	0.9526196000000005	0.4166831000000002	0.5498198	0.7066041
130.0	0.4268633	0.6471888000000001	0.9701047999999999	0.4288908999999999	0.5513320999999999	0.6754812000000002
200.0	0.4469967000000002	0.6801043999999998	1.0261018000000004	0.4555367000000002	0.5542098000000001	0.6336245000000003


==> anc/Fig9_int_v2.txt <==
# sqrts 	 v2_0-05 	 v2_0-05_error 	 v2_05-10 	 v2_05-10_error 	 v2_10-20 	 v2_10-20_error 	 v2_20-30 	 v2_20-30_error 	 v2_30-40 	 v2_30-40_error 	 v2_40-50 	 v2_40-50_error 
4.3	0.00775205795064	0.000783934851614	0.0125109110891	0.00116170126265	0.0175447151358	0.00141048846349	0.015019983776	0.00132163362908	0.0124028316451	0.00142884700818	0.00879758488157	0.00136206837818
6.4	0.0067447703858	0.000633651160314	0.01312015849	0.00096577920162	0.020368326657	0.00139860257399	0.0217485941498	0.00133336730082	0.0170975604552	0.00126430211438	0.0101590921134	0.00118358442183
7.7	0.0066380987296	0.000750169485512	0.0139384473939	0.0010071765969	0.0183635023292	0.00114548044052	0.0244557166715	0.0011342187326	0.0209740636359	0.00124677239917	0.0148729815743	0.00112006335677
8.8	0.00860546046807	0.000730072641402	0.0122613607131	0.000901937565206	0.0200111419326	0.00112740846971	0.0252943426445	0.00141144114845	0.0199249942267	0.00121166623246	0.0164560442217	0.00128588684075
17.3	0.0107462242029	0.000920176769042	0.0162979656936	0.00106147906429	0.0279437091304	0.00161192820222	0.0359436506352	0.00160226162302	0.0362020615437	0.00186341367694	0.0249849783568	0.00170192197371
27.0	0.0119820894822	0.000968036915253	0.0240960862171	0.00156329638066	0.0359921980245	0.00185562706773	0.0442352774751	0.00221100754344	0.0543867851621	0.00232282967714	0.0431896500783	0.00220551576453
39.0	0.0152960456614	0.00125089744572	0.0266888505913	0.0015603498666	0.0379928157745	0.00176683816066	0.052389515478	0.00204193998041	0.0525112134879	0.00243382257967	0.0566131011603	0.00268469824296
62.4	0.0153367621814	0.00109314989942	0.029431305373	0.00163785587544	0.0452565158047	0.00161041271431	0.0545235386268	0.00173421367922	0.0573628949591	0.00223238754972	0.0601694059084	0.0024663171735
130.0	0.0176108086172	0.00112962181199	0.0310635392764	0.00153746363617	0.0446867560739	0.00184617339218	0.0539750149447	0.00190560003016	0.0607157987836	0.00200548550316	0.0654760829474	0.00239426763508
200.0	0.0188748681959	0.00117053330118	0.0296044177185	0.00155495608965	0.0462865673014	0.00193498763853	0.0614498845452	0.00240625042943	0.0651634631309	0.00239106283006	0.0717383367595	0.00259933396054


==> anc/Fig9_int_v3.txt <==
# sqrts 	 v3_0-05 	 v3_0-05_error 	 v3_05-10 	 v3_05-10_error 	 v3_10-20 	 v3_10-20_error 	 v3_20-30 	 v3_20-30_error 	 v3_30-40 	 v3_30-40_error 	 v3_40-50 	 v3_40-50_error 
4.3	0.00775205795064	0.000783934851614	0.0125109110891	0.00116170126265	0.0175447151358	0.00141048846349	0.015019983776	0.00132163362908	0.0124028316451	0.00142884700818	0.00879758488157	0.00136206837818
6.4	0.0067447703858	0.000633651160314	0.01312015849	0.00096577920162	0.020368326657	0.00139860257399	0.0217485941498	0.00133336730082	0.0170975604552	0.00126430211438	0.0101590921134	0.00118358442183
7.7	0.0066380987296	0.000750169485512	0.0139384473939	0.0010071765969	0.0183635023292	0.00114548044052	0.0244557166715	0.0011342187326	0.0209740636359	0.00124677239917	0.0148729815743	0.00112006335677
8.8	0.00860546046807	0.000730072641402	0.0122613607131	0.000901937565206	0.0200111419326	0.00112740846971	0.0252943426445	0.00141144114845	0.0199249942267	0.00121166623246	0.0164560442217	0.00128588684075
17.3	0.0107462242029	0.000920176769042	0.0162979656936	0.00106147906429	0.0279437091304	0.00161192820222	0.0359436506352	0.00160226162302	0.0362020615437	0.00186341367694	0.0249849783568	0.00170192197371
27.0	0.0119820894822	0.000968036915253	0.0240960862171	0.00156329638066	0.0359921980245	0.00185562706773	0.0442352774751	0.00221100754344	0.0543867851621	0.00232282967714	0.0431896500783	0.00220551576453
39.0	0.0152960456614	0.00125089744572	0.0266888505913	0.0015603498666	0.0379928157745	0.00176683816066	0.052389515478	0.00204193998041	0.0525112134879	0.00243382257967	0.0566131011603	0.00268469824296
62.4	0.0153367621814	0.00109314989942	0.029431305373	0.00163785587544	0.0452565158047	0.00161041271431	0.0545235386268	0.00173421367922	0.0573628949591	0.00223238754972	0.0601694059084	0.0024663171735
130.0	0.0176108086172	0.00112962181199	0.0310635392764	0.00153746363617	0.0446867560739	0.00184617339218	0.0539750149447	0.00190560003016	0.0607157987836	0.00200548550316	0.0654760829474	0.00239426763508
200.0	0.0188748681959	0.00117053330118	0.0296044177185	0.00155495608965	0.0462865673014	0.00193498763853	0.0614498845452	0.00240625042943	0.0651634631309	0.00239106283006	0.0717383367595	0.00259933396054

